What a Data Release Must Preserve for Off-Policy Evaluation

In off-policy evaluation, merging decision-time histories that matter differently for a specified policy value or comparison can make that evaluation unidentified, even with observed actions and outcomes and known behavior and target policies. We characterize which distinctions must be preserved: identification holds if and only if the action-specific evaluation weights are constant within each released record, and the coarsest exact release groups histories by these weights. For normalized outcomes, the largest sharp width induced by the release equals a behavior-weighted within-record radius of these weights. The same radius becomes a release-design objective when each record may be refined into at most $m$ categories. The optimum has an exact $m$-center characterization. When behavior does not vary within a released record, we give a finite-data repair algorithm whose maximum evaluation-weight radius is at most twice the finite-data optimum. For a fixed action-outcome distribution within a released record, a distinct sharp-identification problem remains. Under the same condition, the action-specific outcome distributions are identified, and optimizing over their couplings gives the sharp interval. We construct an AIPW envelope containing this sharp interval; it matches the interval for all such outcome distributions exactly when the extreme within-record action-coefficient vectors take at most two values in each action coordinate. In 24 KuaiRec tasks, the repair algorithm yields a 93% median reduction in mean pairwise sharp width at $m=64$ relative to the unrepaired release.

==> anc/README.md <==
# Empirical reproduction

Reproduces the KuaiRec and HeartSteps empirical results reported in the manuscript. Public raw datasets are not included.

Tested with Python 3.11.7.

Install the required packages:

```bash
python -m pip install -r requirements.txt
```

Required public data:

- KuaiRec: `small_matrix.csv`, `user_features.csv` ([official repository](https://github.com/chongminggao/KuaiRec))
- HeartSteps V1: `data_files/suggestions.csv`, `data_files/jbsteps.csv` ([official repository](https://github.com/klasnja/HeartStepsV1))

Point the package to those directories and run the single full reproduction entry point:

```bash
export KUAIREC_DATA_DIR=/path/to/kuairec
export HEARTSTEPS_DATA_DIR=/path/to/heartsteps
bash run_full.sh
```

The run performs the complete design, repair, evaluation, AIPW, HeartSteps, validation, and rendering pipeline. Results are checked against `expected/` and written to `outputs/full/`. After a successful run, temporary task files are removed; the retained outputs include the manuscript figures, task-level summaries used for reported comparisons, AIPW diagnostics, HeartSteps diagnostics, and `validation.json`.


==> anc/expected/aipw_rows.csv <==
task_id,direction,sharp_width,raw_excess_width,free_excess_width,all_cells_extreme_two_level,all_cells_observed_two_level
K4-low-concentrated,global,0.0,0.0,0.0,True,True
K4-low-concentrated,global_minus_greedy,0.4156378600823045,0.0,0.0,True,True
K4-low-concentrated,global_minus_soft,0.2331283492375215,2.775557561562892e-17,2.775557561562892e-17,False,False
K4-low-concentrated,global_minus_top2,0.3117283950617284,1.1102230246251563e-16,1.1102230246251563e-16,False,False
K4-low-concentrated,greedy,0.4156378600823045,0.0,0.0,True,True
K4-low-concentrated,greedy_minus_soft,0.447731378866247,5.551115123125783e-17,5.551115123125783e-17,False,False
K4-low-concentrated,greedy_minus_top2,0.2085048010973937,0.0,0.0,False,False
K4-low-concentrated,soft,0.2331283492375215,-5.551115123125783e-17,-5.551115123125783e-17,False,False
K4-low-concentrated,top2,0.3117283950617284,0.0,0.0,False,False
K4-low-concentrated,top2_minus_soft,0.3125413734810698,2.220446049250313e-16,2.220446049250313e-16,False,False
K4-low-diverse,global,0.0,0.0,0.0,True,True
K4-low-diverse,global_minus_greedy,0.4156378600823045,0.0,0.0,True,True
K4-low-diverse,global_minus_soft,0.2208533117573835,0.0,0.0,False,False
K4-low-diverse,global_minus_top2,0.311042524005487,5.551115123125783e-17,5.551115123125783e-17,False,False
K4-low-diverse,greedy,0.4156378600823045,0.0,0.0,True,True
K4-low-diverse,greedy_minus_soft,0.4568071906446797,2.220446049250313e-16,2.220446049250313e-16,False,False
K4-low-diverse,greedy_minus_top2,0.2081618655692729,0.0,0.0,False,False
K4-low-diverse,soft,0.2208533117573835,5.551115123125783e-17,5.551115123125783e-17,False,False
K4-low-diverse,top2,0.3110425240054869,0.0,0.0,False,False
K4-low-diverse,top2_minus_soft,0.312969203288646,-5.551115123125783e-17,-5.551115123125783e-17,False,False
K4-central-concentrated,global,0.0,0.0,0.0,True,True
K4-central-concentrated,global_minus_greedy,0.9958847736625516,0.0,0.0,True,True
K4-central-concentrated,global_minus_soft,0.5927441517481268,0.0617787566566921,0.0136892158719038,False,False
K4-central-concentrated,global_minus_top2,0.786008230452675,0.078875171467764,0.078875171467764,False,False
K4-central-concentrated,greedy,0.9958847736625512,0.0,0.0,True,True
K4-central-concentrated,greedy_minus_soft,1.0950346336077508,0.140061589580692,0.0232564026597761,False,False
K4-central-concentrated,greedy_minus_top2,0.4986282578875171,0.0802469135802468,0.0,False,False
K4-central-concentrated,soft,0.5927441517481268,0.0617787566566914,0.0136892158719037,False,False
K4-central-concentrated,top2,0.786008230452675,0.0788751714677636,0.0788751714677636,False,False
K4-central-concentrated,top2_minus_soft,0.7889846017090254,0.0852813657296075,0.0135624257194524,False,False
K4-central-diverse,global,0.0,0.0,0.0,True,True
K4-central-diverse,global_minus_greedy,0.9986282578875172,0.0,0.0,True,True
K4-central-diverse,global_minus_soft,0.6837427061672221,0.0438726678455276,0.0355617409476888,False,False
K4-central-diverse,global_minus_top2,0.7877229080932786,0.0747599451303152,0.0116598079561039,False,False
K4-central-diverse,greedy,0.9986282578875172,-3.3306690738754696e-16,-3.3306690738754696e-16,True,True
K4-central-diverse,greedy_minus_soft,1.1029094105321662,0.1498896470472825,0.0205567405018587,False,False
K4-central-diverse,greedy_minus_top2,0.4993141289437586,0.0775034293552811,0.0,False,False
K4-central-diverse,soft,0.6837427061672222,0.0438726678455279,0.0355617409476887,False,False
K4-central-diverse,top2,0.7877229080932785,0.0747599451303154,0.0116598079561041,False,False
K4-central-diverse,top2_minus_soft,0.787626155027933,0.0818725903123445,0.0144783975893418,False,False
K4-high-concentrated,global,0.0,0.0,0.0,True,True
K4-high-concentrated,global_minus_greedy,0.9958847736625516,0.0,0.0,True,True
K4-high-concentrated,global_minus_soft,0.6476861488736947,0.1208972192395072,0.0262779684514427,False,False
K4-high-concentrated,global_minus_top2,0.9080932784636488,0.0843621399176954,-2.220446049250313e-16,False,False
K4-high-concentrated,greedy,0.9958847736625516,-1.1102230246251563e-16,-1.1102230246251563e-16,True,True
K4-high-concentrated,greedy_minus_soft,1.1312273332411875,0.2824625627335877,0.0156944575662747,False,False
K4-high-concentrated,greedy_minus_top2,0.4986282578875171,0.3223593964334704,0.0,False,False
K4-high-concentrated,soft,0.6476861488736948,0.1208972192395078,0.0262779684514423,False,False
K4-high-concentrated,top2,0.9080932784636488,0.0843621399176957,0.0,False,False
K4-high-concentrated,top2_minus_soft,0.8981736589109401,0.1962620812199511,0.0481591423726537,False,False
K4-high-diverse,global,0.0,0.0,0.0,True,True
K4-high-diverse,global_minus_greedy,0.9972565157750344,0.0,0.0,True,True
K4-high-diverse,global_minus_soft,0.6304949552715107,0.193465282766451,0.0233733516077871,False,False
K4-high-diverse,global_minus_top2,0.8902606310013719,0.1045953360768174,0.0,False,False
K4-high-diverse,greedy,0.9972565157750344,-1.1102230246251563e-16,-1.1102230246251563e-16,True,True
K4-high-diverse,greedy_minus_soft,1.131410592686662,0.3312544575228151,0.0150730068124926,False,False
K4-high-diverse,greedy_minus_top2,0.4989711934156379,0.2825788751714679,0.0,False,False
K4-high-diverse,soft,0.6304949552715107,0.1934652827664504,0.0233733516077871,False,False
K4-high-diverse,top2,0.8902606310013718,0.1045953360768175,0.0,False,False
K4-high-diverse,top2_minus_soft,0.8584118324479746,0.2485491676490407,0.0481664867274416,False,False
K4-mixed-concentrated,global,0.0,0.0,0.0,True,True
K4-mixed-concentrated,global_minus_greedy,0.9794238683127572,0.0,0.0,True,True
K4-mixed-concentrated,global_minus_soft,0.6335135610279718,0.0263991800701536,0.0199014517502494,False,False
K4-mixed-concentrated,global_minus_top2,0.7506858710562414,0.0541838134430727,0.0541838134430727,False,False
K4-mixed-concentrated,greedy,0.9794238683127572,0.0,0.0,True,True
K4-mixed-concentrated,greedy_minus_soft,0.993474689725356,0.0809224024686343,0.0134847890577087,False,False
K4-mixed-concentrated,greedy_minus_top2,0.4945130315500686,0.0552126200274347,0.0,False,False
K4-mixed-concentrated,soft,0.6335135610279717,0.0263991800701534,0.019901451750249,False,False
K4-mixed-concentrated,top2,0.7506858710562415,0.0541838134430727,0.0541838134430727,False,False
K4-mixed-concentrated,top2_minus_soft,0.6422660336904986,0.0484652111794701,0.0246669620602817,False,False
K4-mixed-diverse,global,0.0,0.0,0.0,True,True
K4-mixed-diverse,global_minus_greedy,0.8285322359396434,0.0,0.0,True,True
K4-mixed-diverse,global_minus_soft,0.6454331148959752,0.0027022629689722,0.0027022629689722,False,False
K4-mixed-diverse,global_minus_top2,0.6426611796982168,0.0036579789666207,-1.1102230246251563e-16,False,False
K4-mixed-diverse,greedy,0.8285322359396434,0.0,0.0,True,True
K4-mixed-diverse,greedy_minus_soft,0.9670472783774552,0.0036819334126031,0.0025168572642232,False,False
K4-mixed-diverse,greedy_minus_top2,0.4513031550068587,0.0033436213991769,0.0,False,False
K4-mixed-diverse,soft,0.6454331148959751,0.0027022629689725,0.0027022629689725,False,False
K4-mixed-diverse,top2,0.6426611796982167,0.003657978966621,0.0,False,False
K4-mixed-diverse,top2_minus_soft,0.6164188827307138,0.0023446094535488,0.001752613814705,False,False
K6-low-concentrated,global,0.0,0.0,0.0,True,True
K6-low-concentrated,global_minus_greedy,0.6145404663923182,0.0,0.0,True,True
K6-low-concentrated,global_minus_soft,0.2709777890188875,5.551115123125783e-17,5.551115123125783e-17,False,False
K6-low-concentrated,global_minus_top2,0.4629629629629629,-5.551115123125783e-17,-5.551115123125783e-17,False,False
K6-low-concentrated,greedy,0.6145404663923182,0.0,0.0,True,True
K6-low-concentrated,greedy_minus_soft,0.6615312105694556,0.0,0.0,False,False
K6-low-concentrated,greedy_minus_top2,0.3093278463648834,-1.1102230246251563e-16,-1.1102230246251563e-16,False,False
K6-low-concentrated,soft,0.2709777890188875,-5.551115123125783e-17,-5.551115123125783e-17,False,False
K6-low-concentrated,top2,0.4629629629629629,0.0,0.0,False,False
K6-low-concentrated,top2_minus_soft,0.4742408145341805,0.0,0.0,False,False
K6-low-diverse,global,0.0,0.0,0.0,True,True
K6-low-diverse,global_minus_greedy,0.561042524005487,0.0,0.0,True,True
K6-low-diverse,global_minus_soft,0.2517380746189488,0.0,0.0,False,False
K6-low-diverse,global_minus_top2,0.421124828532236,-1.1102230246251563e-16,-1.1102230246251563e-16,False,False
K6-low-diverse,greedy,0.5610425240054869,0.0,0.0,True,True
K6-low-diverse,greedy_minus_soft,0.6306380724600038,4.440892098500626e-16,4.440892098500626e-16,False,False
K6-low-diverse,greedy_minus_top2,0.2808641975308641,0.0,0.0,False,False
K6-low-diverse,soft,0.2517380746189488,-5.551115123125783e-17,-5.551115123125783e-17,False,False
K6-low-diverse,top2,0.4211248285322359,5.551115123125783e-17,5.551115123125783e-17,False,False
K6-low-diverse,top2_minus_soft,0.4330121188757068,8.881784197001252e-16,8.881784197001252e-16,False,False
K6-central-concentrated,global,0.0,0.0,0.0,True,True
K6-central-concentrated,global_minus_greedy,0.98079561042524,-1.1102230246251563e-16,-1.1102230246251563e-16,True,True
K6-central-concentrated,global_minus_soft,0.5770448380052053,0.142439961909499,0.0155227915040668,False,False
K6-central-concentrated,global_minus_top2,0.9279835390946504,0.0565843621399173,0.0565843621399173,False,False
K6-central-concentrated,greedy,0.98079561042524,0.0,0.0,True,True
K6-central-concentrated,greedy_minus_soft,1.1579556157501,0.5969285868703471,0.0302403085822191,False,False
K6-central-concentrated,greedy_minus_top2,0.4941700960219479,0.3854595336076817,0.0,False,False
K6-central-concentrated,soft,0.5770448380052055,0.1424399619094994,0.0155249096942448,False,False
K6-central-concentrated,top2,0.92798353909465,0.0565843621399176,0.0565843621399175,False,False
K6-central-concentrated,top2_minus_soft,0.9542696462871112,0.2898814207465799,0.0402940328502047,False,False
K6-central-diverse,global,0.0,0.0,0.0,True,True
K6-central-diverse,global_minus_greedy,0.9931412894375858,-1.1102230246251563e-16,-1.1102230246251563e-16,True,True
K6-central-diverse,global_minus_soft,0.6230527864323003,0.1193546674897367,0.0297738812353404,False,False
K6-central-diverse,global_minus_top2,0.9475308641975312,0.0435528120713312,0.0435528120713305,False,False
K6-central-diverse,greedy,0.9931412894375856,-1.1102230246251563e-16,-1.1102230246251563e-16,True,True
K6-central-diverse,greedy_minus_soft,1.1516966040905057,0.5593214213632851,0.025242881042655,False,False
K6-central-diverse,greedy_minus_top2,0.4965706447187928,0.4087791495198902,0.0,False,False
K6-central-diverse,soft,0.6230527864323001,0.1193546674897374,0.0297738812353407,False,False
K6-central-diverse,top2,0.9475308641975309,0.0435528120713304,0.0435528120713304,False,False
K6-central-diverse,top2_minus_soft,0.9590864084727542,0.2754799567268549,0.0405486197051605,False,False
K6-high-concentrated,global,0.0,0.0,0.0,True,True
K6-high-concentrated,global_minus_greedy,0.9986282578875172,0.0,0.0,True,True
K6-high-concentrated,global_minus_soft,0.5838150151563977,0.2162847238873397,0.0074371717753365,False,False
K6-high-concentrated,global_minus_top2,0.9969135802469136,0.0017146776406038,0.0003429355281207,False,False
K6-high-concentrated,greedy,0.9986282578875172,0.0,0.0,True,True
K6-high-concentrated,greedy_minus_soft,1.22173528341761,0.4900302450767677,0.0046802120115074,False,False
K6-high-concentrated,greedy_minus_top2,0.4993141289437586,0.7266803840877889,0.0,False,False
K6-high-concentrated,soft,0.5838150151563974,0.2162847238873403,0.0074371717753372,False,False
K6-high-concentrated,top2,0.9969135802469136,0.0017146776406036,0.0003429355281208,False,False
K6-high-concentrated,top2_minus_soft,1.0243079469956071,0.3252270315173209,0.0132325150901742,False,False
K6-high-diverse,global,0.0,0.0,0.0,True,True
K6-high-diverse,global_minus_greedy,0.9958847736625512,0.0,0.0,True,True
K6-high-diverse,global_minus_soft,0.703489762755726,0.1013091589789327,0.0173119600535445,False,False
K6-high-diverse,global_minus_top2,0.9934842249657064,0.0,0.0,False,False
K6-high-diverse,greedy,0.9958847736625516,0.0,0.0,True,True
K6-high-diverse,greedy_minus_soft,1.217295279701022,0.6179714355636587,0.0115850576830016,False,False
K6-high-diverse,greedy_minus_top2,0.4969135802469135,0.6556927297668027,0.0,False,False
K6-high-diverse,soft,0.7034897627557261,0.1013091589789326,0.0173119600535445,False,False
K6-high-diverse,top2,0.9934842249657064,0.0,-2.220446049250313e-16,False,False
K6-high-diverse,top2_minus_soft,1.0030054473581524,0.3451089065048014,0.0304157252140655,False,False
K6-mixed-concentrated,global,0.0,0.0,0.0,True,True
K6-mixed-concentrated,global_minus_greedy,0.9986282578875172,0.0,0.0,True,True
K6-mixed-concentrated,global_minus_soft,0.7245955085871743,0.0719115301514344,0.0227671211418709,False,False
K6-mixed-concentrated,global_minus_top2,0.955761316872428,0.0428669410150889,0.0421810699588474,False,False
K6-mixed-concentrated,greedy,0.9986282578875172,-2.220446049250313e-16,-2.220446049250313e-16,True,True
K6-mixed-concentrated,greedy_minus_soft,1.1690694172698777,0.484599942678632,0.0346392906963428,False,False
K6-mixed-concentrated,greedy_minus_top2,0.4993141289437586,0.3896662094192957,0.0,False,False
K6-mixed-concentrated,soft,0.7245955085871745,0.0719115301514329,0.0227671211418701,False,False
K6-mixed-concentrated,top2,0.9557613168724278,0.0428669410150891,0.0421810699588477,False,False
K6-mixed-concentrated,top2_minus_soft,0.9078568248267926,0.217157375714059,0.0679007130974649,False,False
K6-mixed-diverse,global,0.0,0.0,0.0,True,True
K6-mixed-diverse,global_minus_greedy,0.9945130315500684,0.0,0.0,True,True
K6-mixed-diverse,global_minus_soft,0.6656775862389297,0.1136863063977253,0.052227342593093,False,False
K6-mixed-diverse,global_minus_top2,0.9691358024691356,0.0229766803840879,0.0212620027434843,False,False
K6-mixed-diverse,greedy,0.9945130315500684,0.0,0.0,True,True
K6-mixed-diverse,greedy_minus_soft,1.1452490254585683,0.4090519670531787,0.0434060215883258,False,False
K6-mixed-diverse,greedy_minus_top2,0.4982853223593964,0.2517432556012801,0.0,False,False
K6-mixed-diverse,soft,0.6656775862389297,0.1136863063977257,0.0522273425930929,False,False
K6-mixed-diverse,top2,0.969135802469136,0.0229766803840875,0.021262002743484,False,False
K6-mixed-diverse,top2_minus_soft,0.8059914514573805,0.3034361739240419,0.053324577129819,False,False
K8-low-concentrated,global,0.0,0.0,0.0,True,True
K8-low-concentrated,global_minus_greedy,0.8203017832647461,0.0,0.0,True,True
K8-low-concentrated,global_minus_soft,0.3173197456244533,-1.1102230246251563e-15,-1.1102230246251563e-15,False,False
K8-low-concentrated,global_minus_top2,0.6165980795610425,-1.1102230246251563e-16,-1.1102230246251563e-16,False,False
K8-low-concentrated,greedy,0.8203017832647462,0.0,0.0,True,True
K8-low-concentrated,greedy_minus_soft,0.9049907895420904,-1.1102230246251563e-16,-1.1102230246251563e-16,False,False
K8-low-concentrated,greedy_minus_top2,0.4104938271604938,0.0,0.0,False,False
K8-low-concentrated,soft,0.3173197456244533,5.551115123125783e-17,5.551115123125783e-17,False,False
K8-low-concentrated,top2,0.6165980795610424,1.1102230246251563e-16,1.1102230246251563e-16,False,False
K8-low-concentrated,top2_minus_soft,0.6444199766391236,0.0,0.0,False,False
K8-low-diverse,global,0.0,0.0,0.0,True,True
K8-low-diverse,global_minus_greedy,0.8614540466392318,0.0,0.0,True,True
K8-low-diverse,global_minus_soft,0.3048976951907525,-5.551115123125783e-17,-5.551115123125783e-17,False,False
K8-low-diverse,global_minus_top2,0.6502057613168724,0.0,0.0,False,False
K8-low-diverse,greedy,0.8614540466392319,-1.1102230246251563e-16,-1.1102230246251563e-16,True,True
K8-low-diverse,greedy_minus_soft,0.9256800521341148,-1.1102230246251563e-16,-1.1102230246251563e-16,False,False
K8-low-diverse,greedy_minus_top2,0.4344993141289437,0.0003429355281206,-5.551115123125783e-17,False,False
K8-low-diverse,soft,0.3048976951907525,0.0,0.0,False,False
K8-low-diverse,top2,0.6502057613168724,0.0,0.0,False,False
K8-low-diverse,top2_minus_soft,0.6749309701665795,5.356132257983148e-05,5.356132257983148e-05,False,False
K8-central-concentrated,global,0.0,0.0,0.0,True,True
K8-central-concentrated,global_minus_greedy,0.98079561042524,0.0,0.0,True,True
K8-central-concentrated,global_minus_soft,0.5960348553225112,0.1255392085664031,0.0502917335786883,False,False
K8-central-concentrated,global_minus_top2,0.9838820301783264,0.0,0.0,False,False
K8-central-concentrated,greedy,0.98079561042524,0.0,0.0,True,True
K8-central-concentrated,greedy_minus_soft,1.1895724854672574,0.7301631737421463,0.0548672311119478,False,False
K8-central-concentrated,greedy_minus_top2,0.4934842249657064,0.6131687242798355,0.0,False,False
K8-central-concentrated,soft,0.5960348553225113,0.1255392085664033,0.0502917335786882,False,False
K8-central-concentrated,top2,0.9838820301783264,2.220446049250313e-16,0.0,False,False
K8-central-concentrated,top2_minus_soft,1.035574823248827,0.4084087107776746,0.0303853502097968,False,False
K8-central-diverse,global,0.0,0.0,0.0,True,True
K8-central-diverse,global_minus_greedy,0.9986282578875172,0.0,0.0,True,True
K8-central-diverse,global_minus_soft,0.6179230807520704,0.1007062184460163,0.0243057637085031,False,False
K8-central-diverse,global_minus_top2,0.9969135802469136,0.0017146776406034,0.0017146776406031,False,False
K8-central-diverse,greedy,0.9986282578875172,-2.220446049250313e-16,-2.220446049250313e-16,True,True
K8-central-diverse,greedy_minus_soft,1.1902321782558345,0.6643284846311921,0.0531929474926604,False,False
K8-central-diverse,greedy_minus_top2,0.4993141289437586,0.5733392122281009,0.0,False,False
K8-central-diverse,soft,0.6179230807520701,0.1007062184460161,0.0242896037709638,False,False
K8-central-diverse,top2,0.9969135802469136,0.0017146776406038,0.0017146776406036,False,False
K8-central-diverse,top2_minus_soft,1.0396088096399034,0.4508333287511472,0.0297950369522645,False,False
K8-high-concentrated,global,0.0,0.0,0.0,True,True
K8-high-concentrated,global_minus_greedy,0.9945130315500684,0.0,0.0,True,True
K8-high-concentrated,global_minus_soft,0.5534832589629319,0.2051845664342696,0.017522731412203,False,False
K8-high-concentrated,global_minus_top2,0.9945130315500684,-2.220446049250313e-16,-2.220446049250313e-16,False,False
K8-high-concentrated,greedy,0.9945130315500686,0.0,0.0,True,True
K8-high-concentrated,greedy_minus_soft,1.2448530992872482,0.5659488963452377,0.0102534804431038,False,False
K8-high-concentrated,greedy_minus_top2,0.4982853223593964,1.1258573388203017,0.0,False,False
K8-high-concentrated,soft,0.5534832589629319,0.2051845664342697,0.0175227314122029,False,False
K8-high-concentrated,top2,0.9945130315500686,0.0,0.0,False,False
K8-high-concentrated,top2_minus_soft,1.0770646858433148,0.3878433383456723,0.0164509688889118,False,False
K8-high-diverse,global,0.0,0.0,0.0,True,True
K8-high-diverse,global_minus_greedy,0.9986282578875172,0.0,0.0,True,True
K8-high-diverse,global_minus_soft,0.6577470245146593,0.1427796068439699,0.0354139027239284,False,False
K8-high-diverse,global_minus_top2,0.9979423868312756,0.0006858710562416,0.0006858710562416,False,False
K8-high-diverse,greedy,0.9986282578875172,0.0,0.0,True,True
K8-high-diverse,greedy_minus_soft,1.2567332423769804,0.7029584088501335,0.0067235017468327,False,False
K8-high-diverse,greedy_minus_top2,0.4993141289437586,1.213477366255144,0.0,False,False
K8-high-diverse,soft,0.6577470245146594,0.1427796068439688,0.0354139027239283,False,False
K8-high-diverse,top2,0.9979423868312758,0.0006858710562412,0.0006858710562412,False,False
K8-high-diverse,top2_minus_soft,1.0761991667977533,0.4020122424323693,0.005070074293312,False,False
K8-mixed-concentrated,global,0.0,0.0,0.0,True,True
K8-mixed-concentrated,global_minus_greedy,0.9890260631001372,0.0,0.0,True,True
K8-mixed-concentrated,global_minus_soft,0.6107291492602673,0.1195053106021257,0.0346531584622152,False,False
K8-mixed-concentrated,global_minus_top2,0.9537037037037036,0.034636488340192,0.0,False,False
K8-mixed-concentrated,greedy,0.9890260631001372,-1.1102230246251563e-16,-1.1102230246251563e-16,True,True
K8-mixed-concentrated,greedy_minus_soft,1.1632073227530393,0.5494932043010932,0.0553810781624741,False,False
K8-mixed-concentrated,greedy_minus_top2,0.4969135802469135,0.4379286694101509,0.0,False,False
K8-mixed-concentrated,soft,0.6107291492602671,0.1195053106021251,0.0346531584622155,False,False
K8-mixed-concentrated,top2,0.9537037037037036,0.0346364883401922,0.0,False,False
K8-mixed-concentrated,top2_minus_soft,0.8634075828197938,0.3853447572447495,0.049481954870834,False,False
K8-mixed-diverse,global,0.0,0.0,0.0,True,True
K8-mixed-diverse,global_minus_greedy,0.9958847736625516,0.0,0.0,True,True
K8-mixed-diverse,global_minus_soft,0.6306956772667897,0.1433955346507255,0.0376092985083635,False,False
K8-mixed-diverse,global_minus_top2,0.9955418381344306,-1.1102230246251563e-16,-1.1102230246251563e-16,False,False
K8-mixed-diverse,greedy,0.9958847736625512,1.1102230246251563e-16,0.0,True,True
K8-mixed-diverse,greedy_minus_soft,1.193481755107035,0.7823559640407418,0.0320743884008352,False,False
K8-mixed-diverse,greedy_minus_top2,0.4979423868312757,0.5929355281207135,0.0,False,False
K8-mixed-diverse,soft,0.6306956772667898,0.1433955346507245,0.0376092985083633,False,False
K8-mixed-diverse,top2,0.9955418381344306,-2.220446049250313e-16,-2.220446049250313e-16,False,False
K8-mixed-diverse,top2_minus_soft,0.9518446240830004,0.5019772990921523,0.040199547305791,False,False


==> anc/expected/figure1_summary.csv <==
entropy_grid_index,method,entropy_bits,median_remaining,q25_remaining,q75_remaining
0,feature_ff,0.0,1.0,1.0,1.0
0,policy_vector_ff,0.0,1.0,1.0,1.0
0,random_hash,0.0,1.0,1.0,1.0
0,rank_ff,0.0,1.0,1.0,1.0
0,repair,0.0,1.0,1.0,1.0
8,feature_ff,0.6780621158773898,0.985229158070841,0.981868854169536,0.9897425110308593
8,policy_vector_ff,0.6780621158773898,0.9116808179577611,0.8935948728971569,0.9289370548500369
8,random_hash,0.6780621158773898,1.0,1.0,1.0
8,rank_ff,0.6780621158773898,0.9984767243709967,0.9960734606040345,1.0
8,repair,0.6780621158773898,0.9203122482114514,0.8962046870248498,0.9404330978131863
16,feature_ff,1.3561242317547797,0.9831505482071514,0.9778645172408629,0.9868799160838482
16,policy_vector_ff,1.3561242317547797,0.8029875150344481,0.7073346731686582,0.8306484983694009
16,random_hash,1.3561242317547797,1.0,0.9985117752784636,1.0
16,rank_ff,1.3561242317547797,0.9956044752908368,0.9904885560509501,0.9989697802197802
16,repair,1.3561242317547797,0.7820792063689719,0.7171995905261526,0.8349790363438222


==> anc/expected/figure2_summary.csv <==
method,m,median_pairwise_width_ratio,q25_pairwise_width_ratio,q75_pairwise_width_ratio,mean_certified_pairs,mean_winner_set_size
feature_ff,1,1.0,1.0,1.0,0.0,4.0
feature_ff,2,0.993532313412617,0.9899367702845348,0.9950496136890239,0.0,4.0
feature_ff,3,0.9907246656312647,0.9873863737019355,0.9935932923347846,0.0,4.0
feature_ff,4,0.9872290230693778,0.9826553119977672,0.9902691026176537,0.0,4.0
feature_ff,6,0.9698664407829348,0.9584780042932936,0.9761771753826516,0.0,4.0
feature_ff,8,0.9513170076771607,0.9327016648728412,0.9569396887286653,0.0,4.0
feature_ff,16,0.8895223187667953,0.8589835259036747,0.9028826470954465,0.0,4.0
feature_ff,32,0.8309666434505535,0.7923551913329108,0.8533073997024992,0.0,4.0
feature_ff,64,0.7379354351844185,0.6816100184566581,0.7729739805084611,0.25,3.75
policy_vector_ff,1,1.0,1.0,1.0,0.0,4.0
policy_vector_ff,2,0.7916708385750321,0.7400249650930638,0.8643936244942712,0.125,3.9166666666666665
policy_vector_ff,3,0.6472880679981092,0.5763031036452189,0.7618934793380052,0.125,3.9166666666666665
policy_vector_ff,4,0.5459385044587625,0.36086762773486336,0.6592329422168426,0.5416666666666666,3.5416666666666665
policy_vector_ff,6,0.34396523747936625,0.3049399679475527,0.42954659407297247,0.875,3.2083333333333335
policy_vector_ff,8,0.31846259882224226,0.26480780184571906,0.340980035098706,1.2083333333333333,2.875
policy_vector_ff,16,0.2309340717692835,0.19271677257072192,0.28666480152174584,1.6666666666666667,2.5416666666666665
policy_vector_ff,32,0.1375140320828031,0.09365103950757336,0.18115039102665262,2.6666666666666665,2.1666666666666665
policy_vector_ff,64,0.0725345935074449,0.053156171038489373,0.0993525548682507,3.4166666666666665,1.7916666666666667
random_hash,1,1.0,1.0,1.0,0.0,4.0
random_hash,2,0.9771366556751746,0.9698441733069608,0.9811945060547511,0.0,4.0
random_hash,3,0.9621126980860134,0.9482871916338792,0.9681651147884867,0.0,4.0
random_hash,4,0.9460243886314419,0.9275426047278341,0.9574078661415821,0.0,4.0
random_hash,6,0.9242287557760274,0.9034130517211089,0.9389611287371908,0.0,4.0
random_hash,8,0.9129568002727579,0.8835768419407622,0.9289851077585665,0.0,4.0
random_hash,16,0.8669719071913844,0.8163569016824465,0.888882017415155,0.0,4.0
random_hash,32,0.7985152747443605,0.7188427508896595,0.8360092825259271,0.0,4.0
random_hash,64,0.6959009333218293,0.616195213405574,0.7645792828465809,0.2916666666666667,3.7083333333333335
rank_ff,1,1.0,1.0,1.0,0.0,4.0
rank_ff,2,0.9610798863454533,0.9485849209354248,0.9722895383018042,0.0,4.0
rank_ff,3,0.9349826170011196,0.8905718535394931,0.9534150775932894,0.0,4.0
rank_ff,4,0.8823686730405542,0.7955688535872187,0.9374816467332593,0.041666666666666664,3.9583333333333335
rank_ff,6,0.8109325451577183,0.7079499297273825,0.9061333773718397,0.16666666666666666,3.875
rank_ff,8,0.7477939160817586,0.6407082008255296,0.8775543395286565,0.16666666666666666,3.875
rank_ff,16,0.6122182902897222,0.33164859771303773,0.7994680777282029,0.3333333333333333,3.75
rank_ff,32,0.4603661094698758,0.18447460966111331,0.6572028162203644,1.0,3.2916666666666665
rank_ff,64,0.34374749846145225,0.16806511209166639,0.49799749844323915,1.2083333333333333,3.0833333333333335
repair,1,1.0,1.0,1.0,0.0,4.0
repair,2,0.8986627745081693,0.8261781575282486,0.9817314126470398,0.25,3.8333333333333335
repair,3,0.7660932478862403,0.683020303296661,0.9139764555757585,0.25,3.8333333333333335
repair,4,0.5703798405011686,0.3747084426754917,0.7800291259210298,0.5,3.5833333333333335
repair,6,0.341176989023409,0.31901729469805185,0.4773518709413754,0.7916666666666666,3.2916666666666665
repair,8,0.31848983054696967,0.26236887085471816,0.34306875155899863,1.0833333333333333,3.0
repair,16,0.21969827572963885,0.17863069709439505,0.2922120739757773,1.6666666666666667,2.625
repair,32,0.13294028780139683,0.08495068937160807,0.21321744979176685,2.5833333333333335,2.1666666666666665
repair,64,0.0698267667003605,0.05240510682143758,0.0905928417772165,3.375,1.7916666666666667


==> anc/expected/heartsteps_phase.csv <==
bin_minutes,phase_minutes,ambiguity_fraction
5,0,0.0663125948406676
5,1,0.0685887708649468
5,2,0.0669195751138088
5,3,0.0664643399089529
5,4,0.064339908952959
10,0,0.1388467374810318
10,1,0.1420333839150227
10,2,0.1341426403641881
10,3,0.1318664643399089
10,4,0.1303490136570561
10,5,0.1321699544764795
10,6,0.1330804248861912
10,7,0.1362670713201821
10,8,0.1339908952959028
10,9,0.1367223065250379
15,0,0.1968133535660091
15,1,0.198937784522003
15,2,0.2183611532625189
15,3,0.2239757207890743
15,4,0.2305007587253414
15,5,0.2365705614567526
15,6,0.2377845220030349
15,7,0.206525037936267
15,8,0.1931714719271623
15,9,0.1895295902883156
15,10,0.190288315629742
15,11,0.1901365705614567
15,12,0.1918057663125948
15,13,0.1928679817905918
15,14,0.1977238239757208
30,0,0.3303490136570561
30,1,0.3373292867981791
30,2,0.4300455235204856
30,3,0.4672230652503794
30,4,0.4761760242792109
30,5,0.4846737481031866
30,6,0.4898330804248862
30,7,0.4919575113808801
30,8,0.4901365705614567
30,9,0.4886191198786039
30,10,0.491350531107739
30,11,0.493019726858877
30,12,0.4918057663125948
30,13,0.4937784522003035
30,14,0.4960546282245827
30,15,0.4965098634294385
30,16,0.4978755690440061
30,17,0.5025796661608498
30,18,0.503793626707132
30,19,0.5069802731411229
30,20,0.5084977238239757
30,21,0.5024279210925645
30,22,0.3971168437025796
30,23,0.3559939301972686
30,24,0.3479514415781487
30,25,0.3418816388467375
30,26,0.3352048558421851
30,27,0.3317147192716236
30,28,0.3298937784522003
30,29,0.3318664643399089


==> anc/kuairec_task_manifest.csv <==
task_id,K,rate_regime,category_composition,slot,video_id,primary_tag,design_completion_rate,design_rate_percentile
K8-mixed-concentrated,8,mixed,concentrated,0,2088,5,0.09530791788856305,0.1975867269984917
K8-mixed-concentrated,8,mixed,concentrated,1,3922,5,0.26832844574780057,0.497737556561086
K8-mixed-concentrated,8,mixed,concentrated,2,6178,5,0.5689149560117303,0.7898441427853192
K8-mixed-concentrated,8,mixed,concentrated,3,2686,5,0.08211143695014662,0.18250377073906485
K8-mixed-concentrated,8,mixed,concentrated,4,3783,5,0.2668621700879765,0.4949723479135244
K8-mixed-concentrated,8,mixed,concentrated,5,5826,5,0.5997067448680352,0.8197586726998491
K8-mixed-concentrated,8,mixed,concentrated,6,279,5,0.11436950146627566,0.2209653092006033
K8-mixed-concentrated,8,mixed,concentrated,7,762,5,0.27419354838709675,0.5087983911513323
K8-mixed-diverse,8,mixed,diverse,0,5273,25,0.11143695014662756,0.2161890397184515
K8-mixed-diverse,8,mixed,diverse,1,8489,12,0.2668621700879765,0.4949723479135244
K8-mixed-diverse,8,mixed,diverse,2,4669,2,0.5234604105571847,0.7481146304675717
K8-mixed-diverse,8,mixed,diverse,3,898,3,0.09824046920821114,0.2028657616892911
K8-mixed-diverse,8,mixed,diverse,4,2318,20,0.2697947214076246,0.5002513826043238
K8-mixed-diverse,8,mixed,diverse,5,4074,28,0.5733137829912024,0.7998994469582705
K8-mixed-diverse,8,mixed,diverse,6,5504,19,0.10997067448680352,0.214429361488185
K8-mixed-diverse,8,mixed,diverse,7,3730,15,0.2653958944281525,0.4922071392659628
K8-low-concentrated,8,low,concentrated,0,2677,7,0.09237536656891496,0.19482151835093012
K8-low-concentrated,8,low,concentrated,1,8491,7,0.10117302052785923,0.20688788335847158
K8-low-concentrated,8,low,concentrated,2,7218,7,0.10410557184750734,0.20915032679738563
K8-low-concentrated,8,low,concentrated,3,5575,7,0.08064516129032258,0.17998994469582705
K8-low-concentrated,8,low,concentrated,4,2616,7,0.11436950146627566,0.2209653092006033
K8-low-concentrated,8,low,concentrated,5,9803,7,0.11436950146627566,0.2209653092006033
K8-low-concentrated,8,low,concentrated,6,8262,7,0.0747800586510264,0.17244846656611362
K8-low-concentrated,8,low,concentrated,7,2320,7,0.0689149560117302,0.1596279537456008
K8-low-diverse,8,low,diverse,0,7569,17,0.09824046920821114,0.2028657616892911
K8-low-diverse,8,low,diverse,1,7298,11,0.09530791788856305,0.1975867269984917
K8-low-diverse,8,low,diverse,2,2568,6,0.0967741935483871,0.20010055304172952
K8-low-diverse,8,low,diverse,3,954,13,0.14516129032258066,0.2790346907993967
K8-low-diverse,8,low,diverse,4,3948,4,0.07771260997067449,0.17647058823529413
K8-low-diverse,8,low,diverse,5,6789,1,0.093841642228739,0.19557566616390146
K8-low-diverse,8,low,diverse,6,4710,16,0.08504398826979472,0.18526897938662645
K8-low-diverse,8,low,diverse,7,5747,21,0.06451612903225806,0.1546003016591252
K8-central-concentrated,8,central,concentrated,0,2393,9,0.2697947214076246,0.5002513826043238
K8-central-concentrated,8,central,concentrated,1,4338,9,0.2697947214076246,0.5002513826043238
K8-central-concentrated,8,central,concentrated,2,10358,9,0.2653958944281525,0.4922071392659628
K8-central-concentrated,8,central,concentrated,3,2040,9,0.2595307917888563,0.48391151332327803
K8-central-concentrated,8,central,concentrated,4,594,9,0.250733137829912,0.4746103569632981
K8-central-concentrated,8,central,concentrated,5,567,9,0.2903225806451613,0.5294117647058824
K8-central-concentrated,8,central,concentrated,6,8428,9,0.2903225806451613,0.5294117647058824
K8-central-concentrated,8,central,concentrated,7,2490,9,0.29472140762463345,0.5379587732528909
K8-central-diverse,8,central,diverse,0,800,26,0.2653958944281525,0.4922071392659628
K8-central-diverse,8,central,diverse,1,2563,10,0.27712609970674484,0.5138260432378079
K8-central-diverse,8,central,diverse,2,2613,30,0.2785923753665689,0.516088486676722
K8-central-diverse,8,central,diverse,3,4013,8,0.27126099706744866,0.5027652086475616
K8-central-diverse,8,central,diverse,4,6250,18,0.2697947214076246,0.5002513826043238
K8-central-diverse,8,central,diverse,5,2238,27,0.21407624633431085,0.41478129713423834
K8-central-diverse,8,central,diverse,6,4012,1,0.26832844574780057,0.497737556561086
K8-central-diverse,8,central,diverse,7,9147,19,0.27126099706744866,0.5027652086475616
K8-high-concentrated,8,high,concentrated,0,5632,11,0.5718475073313783,0.7966314731020613
K8-high-concentrated,8,high,concentrated,1,9711,11,0.5718475073313783,0.7966314731020613
K8-high-concentrated,8,high,concentrated,2,186,11,0.5777126099706745,0.8044243338360986
K8-high-concentrated,8,high,concentrated,3,10064,11,0.5850439882697948,0.8104575163398693
K8-high-concentrated,8,high,concentrated,4,8523,11,0.5659824046920822,0.7868275515334339
K8-high-concentrated,8,high,concentrated,5,4758,11,0.5894428152492669,0.8144796380090498
K8-high-concentrated,8,high,concentrated,6,758,11,0.5953079178885631,0.8172448466566113
K8-high-concentrated,8,high,concentrated,7,7695,11,0.6011730205278593,0.8212669683257918
K8-high-diverse,8,high,diverse,0,297,14,0.593841642228739,0.8162393162393162
K8-high-diverse,8,high,diverse,1,2607,20,0.5659824046920822,0.7868275515334339
K8-high-diverse,8,high,diverse,2,9821,18,0.49266862170087977,0.7360482654600302
K8-high-diverse,8,high,diverse,3,8667,10,0.5835777126099707,0.8099547511312217
K8-high-diverse,8,high,diverse,4,9158,26,0.5718475073313783,0.7966314731020613
K8-high-diverse,8,high,diverse,5,2852,25,0.5747800586510264,0.8021618903971846
K8-high-diverse,8,high,diverse,6,9822,17,0.5733137829912024,0.7998994469582705
K8-high-diverse,8,high,diverse,7,8728,15,0.5821114369501467,0.8092006033182504
K6-mixed-concentrated,6,mixed,concentrated,0,5288,6,0.09824046920821114,0.2028657616892911
K6-mixed-concentrated,6,mixed,concentrated,1,5751,6,0.2697947214076246,0.5002513826043238
K6-mixed-concentrated,6,mixed,concentrated,2,7276,6,0.5747800586510264,0.8021618903971846
K6-mixed-concentrated,6,mixed,concentrated,3,2743,6,0.09824046920821114,0.2028657616892911
K6-mixed-concentrated,6,mixed,concentrated,4,4662,6,0.26832844574780057,0.497737556561086
K6-mixed-concentrated,6,mixed,concentrated,5,7248,6,0.5806451612903226,0.8081950729009553
K6-mixed-diverse,6,mixed,diverse,0,7072,0,0.07038123167155426,0.1623931623931624
K6-mixed-diverse,6,mixed,diverse,1,794,28,0.2727272727272727,0.5052790346907994
K6-mixed-diverse,6,mixed,diverse,2,1139,2,0.6671554252199413,0.8828557063851181
K6-mixed-diverse,6,mixed,diverse,3,1353,16,0.08211143695014662,0.18250377073906485
K6-mixed-diverse,6,mixed,diverse,4,7195,4,0.2375366568914956,0.4539969834087481
K6-mixed-diverse,6,mixed,diverse,5,5997,12,0.5703812316715543,0.7928607340372046
K6-low-concentrated,6,low,concentrated,0,2627,8,0.09530791788856305,0.1975867269984917
K6-low-concentrated,6,low,concentrated,1,7429,8,0.10263929618768329,0.20764203117144295
K6-low-concentrated,6,low,concentrated,2,4093,8,0.09090909090909091,0.19205630970336854
K6-low-concentrated,6,low,concentrated,3,2481,8,0.08651026392961877,0.1872800402212167
K6-low-concentrated,6,low,concentrated,4,10248,8,0.08504398826979472,0.18526897938662645
K6-low-concentrated,6,low,concentrated,5,1357,8,0.08357771260997067,0.18401206636500755
K6-low-diverse,6,low,diverse,0,7226,0,0.1348973607038123,0.2631975867269985
K6-low-diverse,6,low,diverse,1,608,14,0.07331378299120235,0.1689291101055807
K6-low-diverse,6,low,diverse,2,7705,21,0.05718475073313783,0.14630467571644043
K6-low-diverse,6,low,diverse,3,3066,1,0.10557184750733138,0.21166415284062343
K6-low-diverse,6,low,diverse,4,5707,2,0.08651026392961877,0.1872800402212167
K6-low-diverse,6,low,diverse,5,10430,26,0.0967741935483871,0.20010055304172952
K6-central-concentrated,6,central,concentrated,0,2650,10,0.25806451612903225,0.481649069884364
K6-central-concentrated,6,central,concentrated,1,5572,10,0.29178885630498536,0.5324283559577677
K6-central-concentrated,6,central,concentrated,2,8635,10,0.3035190615835777,0.5517848164906989
K6-central-concentrated,6,central,concentrated,3,1167,10,0.3035190615835777,0.5517848164906989
K6-central-concentrated,6,central,concentrated,4,6124,10,0.3035190615835777,0.5517848164906989
K6-central-concentrated,6,central,concentrated,5,1233,10,0.23313782991202345,0.444947209653092
K6-central-diverse,6,central,diverse,0,1422,16,0.34750733137829914,0.599798893916541
K6-central-diverse,6,central,diverse,1,5339,17,0.26832844574780057,0.497737556561086
K6-central-diverse,6,central,diverse,2,7018,21,0.29178885630498536,0.5324283559577677
K6-central-diverse,6,central,diverse,3,6780,4,0.23607038123167157,0.45098039215686275
K6-central-diverse,6,central,diverse,4,8737,18,0.2785923753665689,0.516088486676722
K6-central-diverse,6,central,diverse,5,5603,25,0.27712609970674484,0.5138260432378079
K6-high-concentrated,6,high,concentrated,0,5421,28,0.5733137829912024,0.7998994469582705
K6-high-concentrated,6,high,concentrated,1,785,28,0.5777126099706745,0.8044243338360986
K6-high-concentrated,6,high,concentrated,2,5535,28,0.5791788856304986,0.8066867772750126
K6-high-concentrated,6,high,concentrated,3,5638,28,0.5703812316715543,0.7928607340372046
K6-high-concentrated,6,high,concentrated,4,2411,28,0.5703812316715543,0.7928607340372046
K6-high-concentrated,6,high,concentrated,5,2540,28,0.5703812316715543,0.7928607340372046
K6-high-diverse,6,high,diverse,0,9816,27,0.6363636363636364,0.8514328808446455
K6-high-diverse,6,high,diverse,1,2578,13,0.45894428152492667,0.7124183006535948
K6-high-diverse,6,high,diverse,2,7271,19,0.5718475073313783,0.7966314731020613
K6-high-diverse,6,high,diverse,3,4325,12,0.6041055718475073,0.8230266465560583
K6-high-diverse,6,high,diverse,4,4291,15,0.5689149560117303,0.7898441427853192
K6-high-diverse,6,high,diverse,5,10372,20,0.6173020527859238,0.8355957767722474
K4-mixed-concentrated,4,mixed,concentrated,0,5625,4,0.12023460410557185,0.23479135243841126
K4-mixed-concentrated,4,mixed,concentrated,1,5219,4,0.23607038123167157,0.45098039215686275
K4-mixed-concentrated,4,mixed,concentrated,2,5721,4,0.5997067448680352,0.8197586726998491
K4-mixed-concentrated,4,mixed,concentrated,3,7097,4,0.12756598240469208,0.2476118652589241
K4-mixed-diverse,4,mixed,diverse,0,2330,0,0.045454545454545456,0.1256913021618904
K4-mixed-diverse,4,mixed,diverse,1,2925,2,0.3093841642228739,0.5625942684766214
K4-mixed-diverse,4,mixed,diverse,2,574,14,0.5219941348973607,0.7476118652589241
K4-mixed-diverse,4,mixed,diverse,3,7183,16,0.08064516129032258,0.17998994469582705
K4-low-concentrated,4,low,concentrated,0,6171,19,0.07771260997067449,0.17647058823529413
K4-low-concentrated,4,low,concentrated,1,7637,19,0.07331378299120235,0.1689291101055807
K4-low-concentrated,4,low,concentrated,2,561,19,0.06158357771260997,0.15108094519859225
K4-low-concentrated,4,low,concentrated,3,2690,19,0.13343108504398826,0.259175465057818
K4-low-diverse,4,low,diverse,0,756,20,0.0747800586510264,0.17244846656611362
K4-low-diverse,4,low,diverse,1,7028,1,0.08651026392961877,0.1872800402212167
K4-low-diverse,4,low,diverse,2,8352,26,0.07917888563049853,0.1779788838612368
K4-low-diverse,4,low,diverse,3,8361,17,0.11436950146627566,0.2209653092006033
K4-central-concentrated,4,central,concentrated,0,3971,25,0.30058651026392963,0.548265460030166
K4-central-concentrated,4,central,concentrated,1,9798,25,0.23020527859237536,0.4399195575666164
K4-central-concentrated,4,central,concentrated,2,3881,25,0.3152492668621701,0.5688788335847159
K4-central-concentrated,4,central,concentrated,3,4201,25,0.31671554252199413,0.5703871292106586
K4-central-diverse,4,central,diverse,0,8540,12,0.2595307917888563,0.48391151332327803
K4-central-diverse,4,central,diverse,1,4692,15,0.27419354838709675,0.5087983911513323
K4-central-diverse,4,central,diverse,2,8674,18,0.28152492668621704,0.5203619909502263
K4-central-diverse,4,central,diverse,3,9911,1,0.2668621700879765,0.4949723479135244
K4-high-concentrated,4,high,concentrated,0,7887,26,0.5718475073313783,0.7966314731020613
K4-high-concentrated,4,high,concentrated,1,612,26,0.5777126099706745,0.8044243338360986
K4-high-concentrated,4,high,concentrated,2,7632,26,0.5689149560117303,0.7898441427853192
K4-high-concentrated,4,high,concentrated,3,3023,26,0.5879765395894428,0.8127199597787833
K4-high-diverse,4,high,diverse,0,1334,14,0.656891495601173,0.8748114630467572
K4-high-diverse,4,high,diverse,1,4623,15,0.5674486803519062,0.7880844645550528
K4-high-diverse,4,high,diverse,2,9987,17,0.5747800586510264,0.8021618903971846
K4-high-diverse,4,high,diverse,3,4180,12,0.6099706744868035,0.8298139768728005


==> anc/requirements.txt <==
matplotlib==3.8.0
numpy==1.26.4
pandas==2.1.4
scipy==1.11.4
scikit-learn==1.2.2


==> anc/run_full.sh <==
#!/usr/bin/env bash
set -euo pipefail
ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
cd "$ROOT"
: "${KUAIREC_DATA_DIR:?set KUAIREC_DATA_DIR to the public KuaiRec data directory}"
: "${HEARTSTEPS_DATA_DIR:?set HEARTSTEPS_DATA_DIR to the public HeartSteps V1 data directory}"
python src/reproduce.py \
  --kuairec-data-dir "$KUAIREC_DATA_DIR" \
  --heartsteps-data-dir "$HEARTSTEPS_DATA_DIR" \
  --work-dir outputs/full


==> anc/src/heartsteps.py <==
#!/usr/bin/env python3
"""Compute the HeartSteps interface ablation."""


from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

THRESHOLD = 150.0
WINDOW_MINUTES = 40
BIN_MINUTES = (5, 10, 15, 30)


def find_one(root: Path, name: str) -> Path:
    hits = sorted(root.rglob(name))
    if len(hits) != 1:
        raise FileNotFoundError(f"Expected one {name!r} below {root}; found {hits}")
    return hits[0]


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--data-dir", type=Path, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def build_step_index(jbsteps: pd.DataFrame) -> dict[int, tuple[np.ndarray, np.ndarray]]:
    out: dict[int, tuple[np.ndarray, np.ndarray]] = {}
    for user_index, group in jbsteps.groupby("user.index", sort=False):
        group = group.sort_values("step_time")
        seconds = group["step_time"].astype("int64").to_numpy(dtype=np.int64)
        values = group["steps"].to_numpy(dtype=float)
        out[int(user_index)] = (seconds, values)
    return out


def interval_sum(
    index: dict[int, tuple[np.ndarray, np.ndarray]],
    user_index: int,
    start: pd.Timestamp,
    end: pd.Timestamp,
) -> float:
    seconds, values = index[int(user_index)]
    s = int(start.value)
    e = int(end.value)
    left = int(np.searchsorted(seconds, s, side="left"))
    right = int(np.searchsorted(seconds, e, side="left"))
    return float(values[left:right].sum())


def build_shifted_bins(
    jbsteps: pd.DataFrame,
    bin_minutes: int,
    phase_minutes: int,
) -> dict[int, dict[int, float]]:
    bin_ns = int(bin_minutes * 60 * 1e9)
    phase_ns = int(phase_minutes * 60 * 1e9)
    maps: dict[int, dict[int, float]] = {}
    for user_index, group in jbsteps.groupby("user.index", sort=False):
        times = group["step_time"].astype("int64").to_numpy(dtype=np.int64)
        values = group["steps"].to_numpy(dtype=float)
        starts = ((times - phase_ns) // bin_ns) * bin_ns + phase_ns
        unique_starts, inverse = np.unique(starts, return_inverse=True)
        totals = np.bincount(inverse, weights=values)
        maps[int(user_index)] = dict(zip(unique_starts.tolist(), totals.tolist()))
    return maps


def ambiguity_fraction(
    decisions: pd.DataFrame,
    bin_maps: dict[int, dict[int, float]],
    *,
    bin_minutes: int,
    phase_minutes: int,
) -> float:
    bin_ns = int(bin_minutes * 60 * 1e9)
    phase_ns = int(phase_minutes * 60 * 1e9)
    window_ns = int(WINDOW_MINUTES * 60 * 1e9)
    ambiguous = 0

    for row in decisions.itertuples(index=False):
        user_index = int(row.user_index)
        decision_ns = int(row.decision_time.value)
        window_start = decision_ns - window_ns
        first_bin = ((window_start - phase_ns) // bin_ns) * bin_ns + phase_ns
        last_bin = (((decision_ns - 1) - phase_ns) // bin_ns) * bin_ns + phase_ns
        definitely_included = 0.0
        boundary_total = 0.0
        current = first_bin
        user_bins = bin_maps[user_index]
        while current <= last_bin:
            end = current + bin_ns
            steps = user_bins.get(int(current), 0.0)
            if current >= window_start and end <= decision_ns:
                definitely_included += steps
            else:
                boundary_total += steps
            current += bin_ns
        lower = definitely_included
        upper = definitely_included + boundary_total
        if not (upper < THRESHOLD or lower >= THRESHOLD):
            ambiguous += 1
    return float(ambiguous / len(decisions))


def main() -> None:
    args = parse_args()
    args.out_dir.mkdir(parents=True, exist_ok=True)
    suggestions_path = find_one(args.data_dir, "suggestions.csv")
    jbsteps_path = find_one(args.data_dir, "jbsteps.csv")

    suggestions = pd.read_csv(suggestions_path, low_memory=False)
    jbsteps = pd.read_csv(jbsteps_path, low_memory=False)

    need_s = {"avail", "user.index", "sugg.decision.utime"}
    if not need_s.issubset(suggestions.columns):
        raise RuntimeError(f"suggestions.csv missing {sorted(need_s - set(suggestions.columns))}")
    native_col = "jbsteps40pre.zero" if "jbsteps40pre.zero" in suggestions.columns else "jbsteps40pre"
    if native_col not in suggestions.columns:
        raise RuntimeError("suggestions.csv lacks the native prior-40-minute aggregate")
    need_j = {"user.index", "steps.utime", "steps"}
    if not need_j.issubset(jbsteps.columns):
        raise RuntimeError(f"jbsteps.csv missing {sorted(need_j - set(jbsteps.columns))}")

    suggestions["decision_time"] = pd.to_datetime(
        suggestions["sugg.decision.utime"], errors="coerce", utc=True
    )
    suggestions["user_index"] = pd.to_numeric(suggestions["user.index"], errors="coerce")
    suggestions["native_pre40"] = pd.to_numeric(suggestions[native_col], errors="coerce")

    jbsteps["step_time"] = pd.to_datetime(jbsteps["steps.utime"], errors="coerce", utc=True)
    jbsteps["steps"] = pd.to_numeric(jbsteps["steps"], errors="coerce").fillna(0.0)
    jbsteps["user.index"] = pd.to_numeric(jbsteps["user.index"], errors="coerce")
    jbsteps = jbsteps[
        jbsteps["step_time"].notna() & jbsteps["user.index"].notna()
    ].copy()
    jbsteps["user.index"] = jbsteps["user.index"].astype(int)

    stream_users = set(int(x) for x in jbsteps["user.index"].unique())
    decisions = suggestions[
        suggestions["avail"].eq(True)
        & suggestions["decision_time"].notna()
        & suggestions["user_index"].notna()
        & suggestions["native_pre40"].notna()
        & suggestions["user_index"].astype("Int64").isin(stream_users)
    ][["user_index", "decision_time", "native_pre40"]].copy()
    decisions["user_index"] = decisions["user_index"].astype(int)

    if len(decisions) != 6590:
        raise RuntimeError(
            f"HeartSteps decision cohort size changed: {len(decisions)} != 6590"
        )


    step_index = build_step_index(jbsteps)
    floored = decisions["decision_time"].dt.floor("min")
    reconstructed_floor = np.asarray(
        [
            interval_sum(
                step_index,
                int(uid),
                time - pd.Timedelta(minutes=WINDOW_MINUTES),
                time,
            )
            for uid, time in zip(decisions["user_index"], floored)
        ],
        dtype=float,
    )
    reconstructed_exact = np.asarray(
        [
            interval_sum(
                step_index,
                int(uid),
                time - pd.Timedelta(minutes=WINDOW_MINUTES),
                time,
            )
            for uid, time in zip(decisions["user_index"], decisions["decision_time"])
        ],
        dtype=float,
    )
    native = decisions["native_pre40"].to_numpy(dtype=float)
    floor_diff = reconstructed_floor - native
    exact_state_mismatch = (reconstructed_exact < THRESHOLD) != (native < THRESHOLD)
    floor_state_mismatch = (reconstructed_floor < THRESHOLD) != (native < THRESHOLD)

    phase_rows: list[dict[str, object]] = []
    for width in BIN_MINUTES:
        for phase in range(width):
            maps = build_shifted_bins(jbsteps, width, phase)
            fraction = ambiguity_fraction(
                decisions,
                maps,
                bin_minutes=width,
                phase_minutes=phase,
            )
            phase_rows.append(
                {
                    "bin_minutes": int(width),
                    "phase_minutes": int(phase),
                    "ambiguity_fraction": float(fraction),
                }
            )
    phase = pd.DataFrame(phase_rows)
    phase.to_csv(args.out_dir / "heartsteps_phase.csv", index=False)

    summary = (
        phase.groupby("bin_minutes", as_index=False)
        .agg(
            phase0=("ambiguity_fraction", "first"),
            minimum=("ambiguity_fraction", "min"),
            median=("ambiguity_fraction", "median"),
            mean=("ambiguity_fraction", "mean"),
            maximum=("ambiguity_fraction", "max"),
        )
    )
    summary["native_unresolved"] = 0.0
    summary["restored_unresolved"] = 0.0
    summary.to_csv(args.out_dir / "heartsteps_summary.csv", index=False)

    validation = {
        "decisions": int(len(decisions)),
        "threshold": THRESHOLD,
        "window_minutes": WINDOW_MINUTES,
        "bin_minutes": list(BIN_MINUTES),
        "minute_floor_exact_fraction": float(np.mean(floor_diff == 0.0)),
        "minute_floor_mae_steps": float(np.mean(np.abs(floor_diff))),
        "minute_floor_threshold_mismatch_n": int(np.sum(floor_state_mismatch)),
        "exact_time_threshold_mismatch_n": int(np.sum(exact_state_mismatch)),
        "exact_time_threshold_mismatch_fraction": float(np.mean(exact_state_mismatch)),
        "post_action_outcome_fields_used_for_inclusion": False,
        "native_prior40_column": native_col,
    }
    if validation["minute_floor_threshold_mismatch_n"] != 0:
        raise RuntimeError("Public minute-floor convention no longer reproduces the threshold state")
    if validation["exact_time_threshold_mismatch_n"] != 86:
        raise RuntimeError(
            "Exact-time threshold sensitivity changed: "
            f"{validation['exact_time_threshold_mismatch_n']} != 86"
        )
    (args.out_dir / "heartsteps_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(validation, indent=2, sort_keys=True))
    print(summary.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/aipw_summary.py <==
#!/usr/bin/env python3
"""Aggregate KuaiRec AIPW results."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

NUM_TOL = 1e-8
THEOREM_TOL = 1e-7
REFERENCE_TOL = 1e-6
KNOWN_TWO_LEVEL_CONTROLS = ("global", "greedy", "global_minus_greedy")


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--task-manifest", type=Path, required=True)
    ap.add_argument("--tasks-dir", type=Path, required=True)
    ap.add_argument("--reference-direction-csv", type=Path, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def finite_values(series: pd.Series) -> np.ndarray:
    x = pd.to_numeric(series, errors="coerce").to_numpy(dtype=float)
    return x[np.isfinite(x)]


def quantile(series: pd.Series, q: float) -> float:
    x = finite_values(series)
    return float(np.quantile(x, q)) if len(x) else float("nan")


def median(series: pd.Series) -> float:
    return quantile(series, 0.5)


def bool_series(series: pd.Series) -> pd.Series:
    if series.dtype == bool:
        return series
    return series.astype(str).str.lower().isin({"true", "1"})


def summarize_direction(name: str, d: pd.DataFrame) -> dict[str, object]:
    raw_positive = d["raw_excess_width"] > NUM_TOL
    free_positive = d["free_excess_width"] > NUM_TOL
    return {
        "direction": name,
        "tasks": int(len(d)),
        "all_cells_two_level_tasks": int(bool_series(d["all_cells_extreme_two_level"]).sum()),
        "all_observed_two_level_tasks": int(bool_series(d["all_cells_observed_two_level"]).sum()),
        "median_multilevel_cell_mass": median(d["multilevel_cell_mass"]),
        "median_sharp_width": median(d["sharp_width"]),
        "median_raw_aipw_width": median(d["raw_aipw_width"]),
        "median_free_aipw_width": median(d["free_aipw_width"]),
        "median_raw_excess_width": median(d["raw_excess_width"]),
        "median_free_excess_width": median(d["free_excess_width"]),
        "q25_free_excess_width": quantile(d["free_excess_width"], 0.25),
        "q75_free_excess_width": quantile(d["free_excess_width"], 0.75),
        "max_free_excess_width": float(pd.to_numeric(d["free_excess_width"]).max()),
        "raw_excess_positive_tasks": int(raw_positive.sum()),
        "free_excess_positive_tasks": int(free_positive.sum()),
        "median_raw_to_sharp_width_ratio": median(d["raw_to_sharp_width_ratio"]),
        "median_free_to_sharp_width_ratio": median(d["free_to_sharp_width_ratio"]),
        "median_free_excess_over_sharp_width": median(d["free_excess_over_sharp_width"]),
        "median_fraction_raw_excess_removed_when_positive": median(
            d.loc[raw_positive, "fraction_raw_excess_removed"]
        ),
        "max_two_level_cell_endpoint_gap": float(
            pd.to_numeric(d["max_two_level_cell_endpoint_gap"]).max()
        ),
    }


def main() -> None:
    args = parse_args()
    args.out_dir.mkdir(parents=True, exist_ok=True)

    manifest = pd.read_csv(args.task_manifest)
    task_ids = sorted(manifest["task_id"].astype(str).unique())
    if len(task_ids) != 24:
        raise RuntimeError(f"task manifest must contain 24 tasks, found {len(task_ids)}")

    direction_parts: list[pd.DataFrame] = []
    cell_parts: list[pd.DataFrame] = []
    validation_rows: list[dict[str, object]] = []

    for task_index in range(24):
        task_dir = args.tasks_dir / f"task_{task_index:02d}"
        dpath = task_dir / "aipw_base_direction_rows.csv"
        cpath = task_dir / "aipw_base_cell_rows.csv"
        vpath = task_dir / "aipw_base_task_validation.json"
        for path in (dpath, cpath, vpath):
            if not path.is_file():
                raise FileNotFoundError(path)

        v = json.loads(vpath.read_text(encoding="utf-8"))
        if int(v.get("task_index", -1)) != task_index or int(v.get("directions", -1)) != 10:
            raise RuntimeError(f"task {task_index}: validation identity/scope changed")
        validation_rows.append(v)

        d = pd.read_csv(dpath)
        c = pd.read_csv(cpath)
        if len(d) != 10 or set(d["task_index"].astype(int)) != {task_index}:
            raise RuntimeError(f"task {task_index}: unexpected direction rows")
        if set(c["task_index"].astype(int)) != {task_index}:
            raise RuntimeError(f"task {task_index}: unexpected cell rows")
        direction_parts.append(d)
        cell_parts.append(c)

    full = pd.concat(direction_parts, ignore_index=True)
    cells = pd.concat(cell_parts, ignore_index=True)
    task_validation = pd.DataFrame(validation_rows).sort_values("task_index")

    if len(full) != 240 or full["task_id"].nunique() != 24:
        raise RuntimeError("complete AIPW direction universe is not 24 x 10")
    if full.groupby("task_id")["direction"].nunique().ne(10).any():
        raise RuntimeError("one or more tasks do not contain all ten directions")


    reference = pd.read_csv(args.reference_direction_csv)
    if "method" not in reference.columns:
        raise RuntimeError("reference direction table is missing method")
    reference = reference[reference["method"].astype(str) == "base"].copy()
    if len(reference) != 240:
        raise RuntimeError(f"expected 240 reference base rows, found {len(reference)}")
    keep = ["task_id", "direction", "evaluation_truth", "sharp_lower", "sharp_upper", "sharp_width"]
    reference = reference[keep].copy()
    merged = full.merge(
        reference,
        on=["task_id", "direction"],
        how="inner",
        validate="one_to_one",
        suffixes=("_new", "_reference"),
    )
    if len(merged) != 240:
        raise RuntimeError("reference base-row merge changed scope")
    reference_mismatch = 0.0
    for col in ("evaluation_truth", "sharp_lower", "sharp_upper", "sharp_width"):
        reference_mismatch = max(
            reference_mismatch,
            float(np.max(np.abs(merged[f"{col}_new"] - merged[f"{col}_reference"]))),
        )
    if reference_mismatch > REFERENCE_TOL:
        raise RuntimeError(
            f"reference base sharp/truth evaluation drift {reference_mismatch} > {REFERENCE_TOL}"
        )

    hard_keys = (
        "max_truth_containment_violation",
        "max_raw_aipw_outer_violation",
        "max_logical_outer_violation",
        "max_radius_outer_violation",
        "max_free_outer_violation",
        "max_free_wider_than_raw_violation",
    )
    hard_max = max(float(task_validation[key].max()) for key in hard_keys)
    if hard_max > NUM_TOL:
        raise RuntimeError(f"task-level validity violation {hard_max}")


    controls = full[full["direction"].isin(KNOWN_TWO_LEVEL_CONTROLS)].copy()
    if len(controls) != 72:
        raise RuntimeError("known theorem-control row count changed")
    if not bool_series(controls["all_cells_observed_two_level"]).all():
        raise RuntimeError("a known theorem control is no longer observed two-level")
    max_control_gap = float(pd.to_numeric(controls["max_two_level_cell_endpoint_gap"]).max())
    if max_control_gap > THEOREM_TOL:
        raise RuntimeError(f"known theorem-control AIPW gap {max_control_gap}")

    summaries = []
    for name, d in full.groupby("direction", sort=True):
        summaries.append(summarize_direction(str(name), d.copy()))
    direction_summary = pd.DataFrame(summaries).sort_values("direction")

    k_summary_rows = []
    for k, d in full.groupby("K", sort=True):
        mult = d[~bool_series(d["all_cells_extreme_two_level"])].copy()
        raw_positive = mult["raw_excess_width"] > NUM_TOL
        k_summary_rows.append({
            "K": int(k),
            "direction_rows": int(len(d)),
            "multilevel_direction_rows": int(len(mult)),
            "median_sharp_width_multilevel": median(mult["sharp_width"]),
            "median_raw_excess_width_multilevel": median(mult["raw_excess_width"]),
            "median_free_excess_width_multilevel": median(mult["free_excess_width"]),
            "median_free_excess_over_sharp_multilevel": median(mult["free_excess_over_sharp_width"]),
            "median_fraction_raw_excess_removed_multilevel": median(
                mult.loc[raw_positive, "fraction_raw_excess_removed"]
            ),
        })
    k_summary = pd.DataFrame(k_summary_rows)

    multilevel = full[~bool_series(full["all_cells_extreme_two_level"])].copy()
    raw_positive = multilevel["raw_excess_width"] > NUM_TOL
    free_positive = multilevel["free_excess_width"] > NUM_TOL

    validation = {
        "n_tasks": 24,
        "direction_rows": int(len(full)),
        "cell_rows": int(len(cells)),
        "release": "base_only",
        "directions_per_task": 10,
        "free_tightening": "cellwise_intersection_raw_aipw_logical_radius_mean",
        "known_two_level_controls": list(KNOWN_TWO_LEVEL_CONTROLS),
        "known_two_level_control_rows": int(len(controls)),
        "max_known_two_level_endpoint_gap": max_control_gap,
        "max_task_validity_violation": float(hard_max),
        "reference_evaluation_tolerance": REFERENCE_TOL,
        "max_reference_base_truth_sharp_evaluation_mismatch": float(reference_mismatch),
        "multilevel_direction_rows": int(len(multilevel)),
        "multilevel_rows_with_raw_excess_above_numerical_tol": int(raw_positive.sum()),
        "multilevel_rows_with_free_residual_above_numerical_tol": int(free_positive.sum()),
        "multilevel_median_raw_excess_width": median(multilevel["raw_excess_width"]),
        "multilevel_median_free_excess_width": median(multilevel["free_excess_width"]),
        "multilevel_q25_free_excess_width": quantile(multilevel["free_excess_width"], 0.25),
        "multilevel_q75_free_excess_width": quantile(multilevel["free_excess_width"], 0.75),
        "multilevel_max_free_excess_width": float(pd.to_numeric(multilevel["free_excess_width"]).max()) if len(multilevel) else float("nan"),
        "multilevel_median_free_excess_over_sharp_width": median(multilevel["free_excess_over_sharp_width"]),
        "multilevel_q25_free_excess_over_sharp_width": quantile(multilevel["free_excess_over_sharp_width"], 0.25),
        "multilevel_q75_free_excess_over_sharp_width": quantile(multilevel["free_excess_over_sharp_width"], 0.75),
        "multilevel_median_fraction_raw_excess_removed_when_positive": median(
            multilevel.loc[raw_positive, "fraction_raw_excess_removed"]
        ),
        "numerical_tolerance": NUM_TOL,
        "theorem_control_tolerance": THEOREM_TOL,
    }

    full.sort_values(["task_index", "direction"]).to_csv(
        args.out_dir / "aipw_base_direction_rows.csv", index=False
    )
    cells.sort_values(["task_index", "direction", "cell_index"]).to_csv(
        args.out_dir / "aipw_base_cell_rows.csv", index=False
    )
    task_validation.to_csv(args.out_dir / "aipw_base_task_validations.csv", index=False)
    direction_summary.to_csv(args.out_dir / "aipw_base_direction_summary.csv", index=False)
    k_summary.to_csv(args.out_dir / "aipw_base_k_summary.csv", index=False)
    (args.out_dir / "aipw_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True), encoding="utf-8"
    )

    print(json.dumps(validation, indent=2, sort_keys=True))
    print("\nDirection summary:")
    print(direction_summary.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/aipw_task.py <==
#!/usr/bin/env python3
"""Compute one KuaiRec AIPW task."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.optimize import linprog

from kuairec import common as p
from kuairec import design_task as design
from kuairec import evaluation_task as evaluation
from kuairec import sharp
from kuairec.common import read_selected_binary_outcomes_strict

EXPECTED_DIRECTIONS = 10
NUM_TOL = 1e-8
THEOREM_TOL = 1e-7
KNOWN_TWO_LEVEL_CONTROLS = ("global", "greedy", "global_minus_greedy")


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--data-dir", type=Path, required=True)
    ap.add_argument("--task-manifest", type=Path, required=True)
    ap.add_argument("--task-index", type=int, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def unique_rows(points: np.ndarray) -> np.ndarray:
    arr = np.asarray(points, dtype=float)
    rounded = np.round(arr, 12)
    _, idx = np.unique(rounded, axis=0, return_index=True)
    return arr[np.sort(idx)]


def logical_cell_range(points: np.ndarray) -> tuple[float, float]:
    """Law-independent range of u^T y for u in conv(points), y in [0,1]^K."""
    pts = unique_rows(points)
    lower = float(np.min(np.sum(np.minimum(pts, 0.0), axis=1)))
    upper = float(np.max(np.sum(np.maximum(pts, 0.0), axis=1)))
    return lower, upper


def l1_chebyshev_center(points: np.ndarray) -> tuple[np.ndarray, float]:
    """Exact ambient L1 Chebyshev center and radius for a finite point cloud."""
    pts = unique_rows(points)
    if pts.ndim != 2 or len(pts) == 0:
        raise ValueError("points must be a nonempty 2D array")
    n, k = pts.shape
    if n == 1:
        return pts[0].copy(), 0.0


    nvar = k + n * k + 1
    t_idx = nvar - 1
    objective = np.zeros(nvar, dtype=float)
    objective[t_idx] = 1.0
    a_ub: list[np.ndarray] = []
    b_ub: list[float] = []

    for i in range(n):
        for a in range(k):
            d_idx = k + i * k + a

            row = np.zeros(nvar, dtype=float)
            row[a] = -1.0
            row[d_idx] = -1.0
            a_ub.append(row)
            b_ub.append(-float(pts[i, a]))

            row = np.zeros(nvar, dtype=float)
            row[a] = 1.0
            row[d_idx] = -1.0
            a_ub.append(row)
            b_ub.append(float(pts[i, a]))

        row = np.zeros(nvar, dtype=float)
        row[k + i * k : k + (i + 1) * k] = 1.0
        row[t_idx] = -1.0
        a_ub.append(row)
        b_ub.append(0.0)

    bounds = [(None, None)] * k + [(0.0, None)] * (n * k) + [(0.0, None)]
    result = linprog(
        objective,
        A_ub=np.asarray(a_ub, dtype=float),
        b_ub=np.asarray(b_ub, dtype=float),
        bounds=bounds,
        method="highs",
    )
    if not result.success:
        raise RuntimeError(f"L1 Chebyshev-center LP failed: {result.message}")
    return np.asarray(result.x[:k], dtype=float), float(result.x[t_idx])


def radius_mean_cell_range(
    points: np.ndarray,
    outcome_means: np.ndarray,
) -> tuple[float, float, float]:
    """Free arm-mean bound whose width is the L1 Chebyshev radius."""
    pts = unique_rows(points)
    q = np.asarray(outcome_means, dtype=float)
    sums = np.sum(pts, axis=1)
    if float(np.max(sums) - np.min(sums)) > 1e-8:
        raise RuntimeError("projected fiber is not constant-sum")
    s = float(np.mean(sums))
    eta, radius = l1_chebyshev_center(pts)
    c = float(s - np.sum(eta))
    if radius + 1e-8 < abs(c):
        raise RuntimeError("Chebyshev radius violates the constant-sum constraint")
    center = float(np.dot(eta, q))
    lower = center - 0.5 * (radius - c)
    upper = center + 0.5 * (radius + c)
    return float(lower), float(upper), float(radius)


def aipw_upper_binary_marginals(
    points: np.ndarray,
    probabilities: np.ndarray,
    behavior: np.ndarray,
) -> float:
    """Optimized shared-baseline arm-specific AIPW upper envelope by finite LP."""
    pts = unique_rows(points)
    q = np.asarray(probabilities, dtype=float).reshape(-1)
    mu = np.asarray(behavior, dtype=float).reshape(-1)
    k = len(q)
    if pts.ndim != 2 or pts.shape[1] != k:
        raise ValueError("point dimension and marginal dimension disagree")
    if mu.shape != (k,) or np.any(mu <= 0.0) or not np.isclose(np.sum(mu), 1.0):
        raise ValueError("behavior must be a strictly positive probability vector")


    nvar = k + 2 * k
    objective = np.zeros(nvar, dtype=float)
    for a in range(k):
        objective[k + 2 * a] = mu[a] * (1.0 - q[a])
        objective[k + 2 * a + 1] = mu[a] * q[a]

    a_ub: list[np.ndarray] = []
    b_ub: list[float] = []
    for a in range(k):
        for y in (0.0, 1.0):
            t_idx = k + 2 * a + int(y)
            for u in pts:

                coefficient = u.copy()
                coefficient[a] -= u[a] / mu[a]
                constant = u[a] * y / mu[a]
                row = np.zeros(nvar, dtype=float)
                row[:k] = coefficient
                row[t_idx] = -1.0
                a_ub.append(row)
                b_ub.append(-constant)

    result = linprog(
        objective,
        A_ub=np.asarray(a_ub, dtype=float),
        b_ub=np.asarray(b_ub, dtype=float),
        bounds=[(None, None)] * nvar,
        method="highs",
    )
    if not result.success or result.fun is None or not np.isfinite(result.fun):
        raise RuntimeError(f"AIPW upper LP failed: {result.message}")
    return float(result.fun)


def aipw_interval_binary_marginals(
    points: np.ndarray,
    probabilities: np.ndarray,
    behavior: np.ndarray,
) -> tuple[float, float]:
    upper = aipw_upper_binary_marginals(points, probabilities, behavior)
    lower = -aipw_upper_binary_marginals(
        -np.asarray(points, dtype=float), probabilities, behavior
    )
    return float(lower), float(upper)


def coordinate_level_diagnostics(
    points: np.ndarray,
) -> tuple[int, int, bool, bool, int]:
    cloud = unique_rows(points)
    ext = p.extreme_points(cloud)

    def max_levels(arr: np.ndarray) -> int:
        return int(
            max(
                len(np.unique(np.round(np.asarray(arr[:, a], dtype=float), 10)))
                for a in range(arr.shape[1])
            )
        )

    observed = max_levels(cloud)
    extreme = max_levels(ext)
    return observed, extreme, observed <= 2, extreme <= 2, int(len(ext))



def main() -> None:
    args = parse_args()

    assert args.data_dir is not None and args.task_manifest is not None
    assert args.task_index is not None
    assert args.out_dir is not None
    args.out_dir.mkdir(parents=True, exist_ok=True)

    manifest = pd.read_csv(args.task_manifest)
    task_ids = design.canonical_task_ids(manifest)
    if len(task_ids) != 24 or not (0 <= int(args.task_index) < 24):
        raise RuntimeError("task manifest must contain 24 tasks")
    task_id = task_ids[int(args.task_index)]
    task_df = manifest[manifest["task_id"] == task_id].copy().sort_values("slot")
    k = int(task_df["K"].iloc[0])
    if len(task_df) != k:
        raise RuntimeError(f"{task_id}: task rows != K")
    rate_regime = str(task_df["rate_regime"].iloc[0])
    composition = str(task_df["category_composition"].iloc[0])
    videos = task_df["video_id"].to_numpy(dtype=int)
    video_set = set(int(v) for v in videos)

    small_path = p.find_one(args.data_dir, "small_matrix.csv")
    user_path = p.find_one(args.data_dir, "user_features.csv")

    ids = pd.read_csv(
        small_path,
        usecols=["user_id", "video_id"],
        dtype={"user_id": "int64", "video_id": "int64"},
    )
    users = np.sort(ids["user_id"].unique()).astype(np.int64)
    del ids
    design_users = users[users % 2 == 0]
    eval_users = users[users % 2 == 1]
    if len(design_users) != 682 or len(eval_users) != 729:
        raise RuntimeError("unexpected KuaiRec parity split")

    design_outcomes = read_selected_binary_outcomes_strict(
        small_path, video_set, user_parity=0
    )
    evaluation_outcomes = read_selected_binary_outcomes_strict(
        small_path, video_set, user_parity=1
    )
    if len(evaluation_outcomes) != len(eval_users) * k:
        raise RuntimeError(f"{task_id}: incomplete evaluation outcome rows")
    evaluation_y = evaluation.outcome_matrix(evaluation_outcomes, eval_users, videos)

    uf = pd.read_csv(user_path)
    if "user_id" not in uf.columns:
        raise RuntimeError("user_features.csv missing user_id")
    uf = uf[uf["user_id"].isin(users)].copy().sort_values("user_id").set_index("user_id")
    if not set(p.BASE_RELEASE_COLUMNS).issubset(uf.columns):
        raise RuntimeError("missing base-release columns")
    if not set(users).issubset(uf.index):
        raise RuntimeError("missing user feature rows")

    feature_cols = list(uf.columns)
    raw_train = uf.loc[design_users, feature_cols].copy()
    raw_eval = uf.loc[eval_users, feature_cols].copy()
    pre = p.build_preprocessor(raw_train)
    x_train = np.asarray(pre.fit_transform(raw_train), dtype=float)
    x_eval = np.asarray(pre.transform(raw_eval), dtype=float)
    eval_keys = raw_eval[p.BASE_RELEASE_COLUMNS].fillna("<NA>").astype(str).reset_index(drop=True)

    _, eval_scores, design_means = p.fit_task_models(
        task_df, design_outcomes, design_users, x_train, x_eval
    )
    eval_policies = p.policy_family(eval_scores, design_means)
    p.validate_policies(eval_policies)
    eval_dirs = p.direction_arrays(eval_policies)
    if len(eval_dirs) != EXPECTED_DIRECTIONS:
        raise RuntimeError("evaluation contract must contain ten directions")

    groups = evaluation.group_indices(eval_keys)
    behavior = np.full(k, 1.0 / k, dtype=float)
    n = len(eval_users)

    direction_rows: list[dict[str, object]] = []
    cell_rows: list[dict[str, object]] = []
    max_truth_violation = 0.0
    max_raw_outer_violation = 0.0
    max_logical_outer_violation = 0.0
    max_radius_outer_violation = 0.0
    max_free_outer_violation = 0.0
    max_free_wider_violation = 0.0
    max_two_level_endpoint_gap = 0.0

    for direction, vec in eval_dirs.items():
        agg = {name: 0.0 for name in (
            "truth", "sharp_lower", "sharp_upper", "aipw_lower", "aipw_upper",
            "logical_lower", "logical_upper", "radius_lower", "radius_upper",
            "free_lower", "free_upper",
        )}
        multilevel_mass = 0.0
        all_extreme_two_level = True
        all_observed_two_level = True
        max_observed_levels = 0
        max_extreme_levels = 0
        max_extreme_points = 0
        direction_max_two_level_gap = 0.0

        for cell_index, idx in enumerate(groups):
            weight = len(idx) / n
            cloud = unique_rows(np.asarray(vec[idx], dtype=float))
            q = np.asarray(evaluation_y[idx].mean(axis=0), dtype=float)
            sres = sharp.sharp_endpoints(cloud, q, use_shortcuts=True)
            alo, ahi = aipw_interval_binary_marginals(cloud, q, behavior)
            llo, lhi = logical_cell_range(cloud)
            rlo, rhi, radius = radius_mean_cell_range(cloud, q)
            flo = max(alo, llo, rlo)
            fhi = min(ahi, lhi, rhi)
            if flo > fhi + NUM_TOL:
                raise RuntimeError(f"{task_id}/{direction}/cell{cell_index}: free interval reversed")
            if flo > fhi:
                mid = 0.5 * (flo + fhi)
                flo = mid
                fhi = mid

            cell_truth = float(np.mean(np.sum(vec[idx] * evaluation_y[idx], axis=1)))
            truth_violation = max(0.0, sres.lower - cell_truth, cell_truth - sres.upper)
            raw_outer_violation = max(0.0, alo - sres.lower, sres.upper - ahi)
            logical_outer_violation = max(0.0, llo - sres.lower, sres.upper - lhi)
            radius_outer_violation = max(0.0, rlo - sres.lower, sres.upper - rhi)
            free_outer_violation = max(0.0, flo - sres.lower, sres.upper - fhi)
            free_wider_violation = max(0.0, (fhi - flo) - (ahi - alo))

            observed_levels, extreme_levels, observed_two_level, extreme_two_level, n_extreme = coordinate_level_diagnostics(cloud)
            two_level_gap = 0.0
            if extreme_two_level:
                two_level_gap = max(abs(alo - sres.lower), abs(ahi - sres.upper))
            if observed_two_level and two_level_gap > THEOREM_TOL:
                raise RuntimeError(
                    f"{task_id}/{direction}/cell{cell_index}: two-level gap {two_level_gap}"
                )

            for name, value in (
                ("truth", cell_truth),
                ("sharp_lower", sres.lower), ("sharp_upper", sres.upper),
                ("aipw_lower", alo), ("aipw_upper", ahi),
                ("logical_lower", llo), ("logical_upper", lhi),
                ("radius_lower", rlo), ("radius_upper", rhi),
                ("free_lower", flo), ("free_upper", fhi),
            ):
                agg[name] += weight * float(value)

            if not extreme_two_level:
                multilevel_mass += weight
            all_extreme_two_level = all_extreme_two_level and extreme_two_level
            all_observed_two_level = all_observed_two_level and observed_two_level
            max_observed_levels = max(max_observed_levels, observed_levels)
            max_extreme_levels = max(max_extreme_levels, extreme_levels)
            max_extreme_points = max(max_extreme_points, n_extreme)
            direction_max_two_level_gap = max(direction_max_two_level_gap, two_level_gap)

            max_truth_violation = max(max_truth_violation, truth_violation)
            max_raw_outer_violation = max(max_raw_outer_violation, raw_outer_violation)
            max_logical_outer_violation = max(max_logical_outer_violation, logical_outer_violation)
            max_radius_outer_violation = max(max_radius_outer_violation, radius_outer_violation)
            max_free_outer_violation = max(max_free_outer_violation, free_outer_violation)
            max_free_wider_violation = max(max_free_wider_violation, free_wider_violation)
            max_two_level_endpoint_gap = max(max_two_level_endpoint_gap, two_level_gap)

            cell_rows.append({
                "task_id": task_id,
                "task_index": int(args.task_index),
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "direction": direction,
                "cell_index": cell_index,
                "cell_size": int(len(idx)),
                "cell_mass": float(weight),
                "unique_policy_points": int(len(cloud)),
                "extreme_points": n_extreme,
                "max_observed_coordinate_levels": observed_levels,
                "max_extreme_coordinate_levels": extreme_levels,
                "observed_coordinatewise_two_level": bool(observed_two_level),
                "extreme_coordinatewise_two_level": bool(extreme_two_level),
                "sharp_width": float(sres.upper - sres.lower),
                "raw_aipw_width": float(ahi - alo),
                "logical_width": float(lhi - llo),
                "radius_mean_width": float(rhi - rlo),
                "free_aipw_width": float(fhi - flo),
                "raw_excess_width": float((ahi - alo) - (sres.upper - sres.lower)),
                "free_excess_width": float((fhi - flo) - (sres.upper - sres.lower)),
                "radius_l1": float(radius),
                "truth_containment_violation": float(truth_violation),
                "raw_aipw_outer_violation": float(raw_outer_violation),
                "logical_outer_violation": float(logical_outer_violation),
                "radius_outer_violation": float(radius_outer_violation),
                "free_outer_violation": float(free_outer_violation),
                "two_level_endpoint_gap": float(two_level_gap),
            })

        sharp_width = float(agg["sharp_upper"] - agg["sharp_lower"])
        raw_width = float(agg["aipw_upper"] - agg["aipw_lower"])
        logical_width = float(agg["logical_upper"] - agg["logical_lower"])
        radius_width = float(agg["radius_upper"] - agg["radius_lower"])
        free_width = float(agg["free_upper"] - agg["free_lower"])
        raw_excess = float(raw_width - sharp_width)
        free_excess = float(free_width - sharp_width)
        removed = float(raw_width - free_width)
        removal_fraction = float(removed / raw_excess) if raw_excess > NUM_TOL else float("nan")
        raw_ratio = float(raw_width / sharp_width) if sharp_width > NUM_TOL else float("nan")
        free_ratio = float(free_width / sharp_width) if sharp_width > NUM_TOL else float("nan")
        free_excess_ratio = float(free_excess / sharp_width) if sharp_width > NUM_TOL else float("nan")
        aggregate_truth_violation = max(
            0.0,
            float(agg["sharp_lower"] - agg["truth"]),
            float(agg["truth"] - agg["sharp_upper"]),
        )

        direction_rows.append({
            "task_id": task_id,
            "task_index": int(args.task_index),
            "K": k,
            "rate_regime": rate_regime,
            "category_composition": composition,
            "direction": direction,
            "release": "base",
            "release_cells": int(len(groups)),
            "evaluation_truth": float(agg["truth"]),
            "sharp_lower": float(agg["sharp_lower"]),
            "sharp_upper": float(agg["sharp_upper"]),
            "sharp_width": sharp_width,
            "raw_aipw_lower": float(agg["aipw_lower"]),
            "raw_aipw_upper": float(agg["aipw_upper"]),
            "raw_aipw_width": raw_width,
            "logical_lower": float(agg["logical_lower"]),
            "logical_upper": float(agg["logical_upper"]),
            "logical_width": logical_width,
            "radius_mean_lower": float(agg["radius_lower"]),
            "radius_mean_upper": float(agg["radius_upper"]),
            "radius_mean_width": radius_width,
            "free_aipw_lower": float(agg["free_lower"]),
            "free_aipw_upper": float(agg["free_upper"]),
            "free_aipw_width": free_width,
            "raw_excess_width": raw_excess,
            "free_excess_width": free_excess,
            "raw_to_free_width_reduction": removed,
            "fraction_raw_excess_removed": removal_fraction,
            "raw_to_sharp_width_ratio": raw_ratio,
            "free_to_sharp_width_ratio": free_ratio,
            "free_excess_over_sharp_width": free_excess_ratio,
            "multilevel_cell_mass": float(multilevel_mass),
            "all_cells_extreme_two_level": bool(all_extreme_two_level),
            "all_cells_observed_two_level": bool(all_observed_two_level),
            "max_observed_coordinate_levels": int(max_observed_levels),
            "max_extreme_coordinate_levels": int(max_extreme_levels),
            "max_cell_extreme_points": int(max_extreme_points),
            "max_two_level_cell_endpoint_gap": float(direction_max_two_level_gap),
            "aggregate_truth_violation": float(aggregate_truth_violation),
        })

    if len(direction_rows) != EXPECTED_DIRECTIONS:
        raise RuntimeError("unexpected number of direction rows")

    by_name = {str(r["direction"]): r for r in direction_rows}
    for name in KNOWN_TWO_LEVEL_CONTROLS:
        if name not in by_name:
            raise RuntimeError(f"known theorem control missing: {name}")
        row = by_name[name]
        if not bool(row["all_cells_observed_two_level"]):
            raise RuntimeError(f"{task_id}/{name}: known two-level control changed")
        if float(row["max_two_level_cell_endpoint_gap"]) > THEOREM_TOL:
            raise RuntimeError(f"{task_id}/{name}: known two-level control failed")

    hard_max = max(
        max_truth_violation,
        max_raw_outer_violation,
        max_logical_outer_violation,
        max_radius_outer_violation,
        max_free_outer_violation,
        max_free_wider_violation,
    )
    if hard_max > NUM_TOL:
        raise RuntimeError(f"{task_id}: AIPW/free-bound validity failed at {hard_max}")

    pd.DataFrame(direction_rows).to_csv(args.out_dir / "aipw_base_direction_rows.csv", index=False)
    pd.DataFrame(cell_rows).to_csv(args.out_dir / "aipw_base_cell_rows.csv", index=False)
    validation = {
        "task_id": task_id,
        "task_index": int(args.task_index),
        "K": k,
        "release": "base",
        "directions": len(direction_rows),
        "release_cells": len(groups),
        "behavior": "uniform_1_over_K",
        "free_tightening": "cellwise_intersection_raw_aipw_logical_radius_mean",
        "known_theorem_controls": list(KNOWN_TWO_LEVEL_CONTROLS),
        "max_truth_containment_violation": float(max_truth_violation),
        "max_raw_aipw_outer_violation": float(max_raw_outer_violation),
        "max_logical_outer_violation": float(max_logical_outer_violation),
        "max_radius_outer_violation": float(max_radius_outer_violation),
        "max_free_outer_violation": float(max_free_outer_violation),
        "max_free_wider_than_raw_violation": float(max_free_wider_violation),
        "max_two_level_endpoint_gap": float(max_two_level_endpoint_gap),
        "numerical_tolerance": NUM_TOL,
        "theorem_control_tolerance": THEOREM_TOL,
    }
    (args.out_dir / "aipw_base_task_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True), encoding="utf-8"
    )
    print(json.dumps(validation, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/common.py <==
#!/usr/bin/env python3
"""Shared KuaiRec data and policy utilities."""


from __future__ import annotations

import csv
import hashlib
import json
from pathlib import Path

import numpy as np
import pandas as pd
from pandas.api.types import is_numeric_dtype
from scipy.optimize import linprog
from scipy.spatial import ConvexHull, QhullError
from sklearn.compose import ColumnTransformer
from sklearn.impute import SimpleImputer
from sklearn.linear_model import LogisticRegression
from sklearn.pipeline import Pipeline
from sklearn.preprocessing import OneHotEncoder, StandardScaler

RANDOM_STATE = 20260817
BASE_RELEASE_COLUMNS = ["user_active_degree", "is_lowactive_period"]
POLICY_NAMES = ("global", "greedy", "top2", "soft")
BUDGETS = (1, 2, 3, 4, 6, 8, 16, 32, 64)
RANDOM_HASH_SEEDS = (20260828, 20260829, 20260830)
TAU = 0.25
TOL = 1e-10


def find_one(data_dir: Path, name: str) -> Path:
    hits = sorted(data_dir.rglob(name))
    if len(hits) != 1:
        raise FileNotFoundError(f"Expected one {name!r}; found {hits}")
    return hits[0]



def read_even_outcomes(path: Path, video_ids: set[int]) -> pd.DataFrame:
    pieces: list[pd.DataFrame] = []
    for chunk in pd.read_csv(
        path,
        usecols=["user_id", "video_id", "watch_ratio"],
        chunksize=250_000,
    ):
        uid = chunk["user_id"].to_numpy(dtype=np.int64)
        keep = ((uid % 2) == 0) & chunk["video_id"].isin(video_ids).to_numpy()
        if not np.any(keep):
            continue
        part = chunk.loc[keep, ["user_id", "video_id", "watch_ratio"]].copy()
        if np.any(part["user_id"].to_numpy(dtype=np.int64) % 2 != 0):
            raise RuntimeError("Design/evaluation split violation in design outcomes")
        part["complete_play"] = (part["watch_ratio"] >= 1.0).astype(np.int8)
        part.drop(columns=["watch_ratio"], inplace=True)
        pieces.append(part)
    if not pieces:
        raise RuntimeError("No design-user outcomes found for selected videos")
    out = pd.concat(pieces, ignore_index=True)
    if np.any(out["user_id"].to_numpy(dtype=np.int64) % 2 != 0):
        raise RuntimeError("Design/evaluation split violation in design outcomes")
    return out


def build_preprocessor(features: pd.DataFrame) -> ColumnTransformer:
    numeric = [c for c in features.columns if is_numeric_dtype(features[c])]
    categorical = [c for c in features.columns if c not in numeric]
    transformers = []
    if numeric:
        transformers.append(
            (
                "num",
                Pipeline(
                    steps=[
                        ("imputer", SimpleImputer(strategy="median")),
                        ("scale", StandardScaler()),
                    ]
                ),
                numeric,
            )
        )
    if categorical:
        transformers.append(
            (
                "cat",
                Pipeline(
                    steps=[
                        ("imputer", SimpleImputer(strategy="most_frequent")),
                        ("onehot", OneHotEncoder(handle_unknown="ignore", sparse_output=False)),
                    ]
                ),
                categorical,
            )
        )
    if not transformers:
        raise RuntimeError("No usable user feature columns")
    return ColumnTransformer(transformers=transformers, remainder="drop")


def softmax(scores: np.ndarray, tau: float = TAU) -> np.ndarray:
    z = np.asarray(scores, dtype=float) / float(tau)
    z -= np.max(z, axis=1, keepdims=True)
    e = np.exp(z)
    return e / np.sum(e, axis=1, keepdims=True)


def policy_family(scores: np.ndarray, design_means: np.ndarray) -> dict[str, np.ndarray]:
    n, k = scores.shape
    global_action = int(np.argmax(design_means))
    global_pi = np.zeros((n, k), dtype=float)
    global_pi[:, global_action] = 1.0

    order = np.argsort(-scores, axis=1, kind="stable")
    greedy = np.zeros((n, k), dtype=float)
    greedy[np.arange(n), order[:, 0]] = 1.0

    top2 = np.zeros((n, k), dtype=float)
    top2[np.arange(n), order[:, 0]] = 0.75
    top2[np.arange(n), order[:, 1]] = 0.25

    return {"global": global_pi, "greedy": greedy, "top2": top2, "soft": softmax(scores)}


def validate_policies(policies: dict[str, np.ndarray]) -> None:
    for name, arr in policies.items():
        if arr.ndim != 2 or not np.all(np.isfinite(arr)):
            raise RuntimeError(f"{name}: invalid policy array")
        if np.min(arr) < -TOL or np.max(np.abs(arr.sum(axis=1) - 1.0)) > 1e-9:
            raise RuntimeError(f"{name}: invalid probability simplex rows")


def direction_arrays(policies: dict[str, np.ndarray]) -> dict[str, np.ndarray]:
    out = {name: policies[name] for name in POLICY_NAMES}
    pairs = [
        ("global", "greedy"),
        ("global", "top2"),
        ("global", "soft"),
        ("greedy", "top2"),
        ("greedy", "soft"),
        ("top2", "soft"),
    ]
    for left, right in pairs:
        out[f"{left}_minus_{right}"] = policies[left] - policies[right]
    return out


def rank_representation(scores: np.ndarray) -> np.ndarray:
    n, k = scores.shape
    order = np.argsort(-scores, axis=1, kind="stable")
    ranks = np.empty((n, k), dtype=float)
    ranks[np.arange(n)[:, None], order] = np.arange(k, dtype=float)[None, :]
    if k > 1:
        ranks /= float(k - 1)
    return ranks


def pairwise_l1(x: np.ndarray, y: np.ndarray) -> np.ndarray:
    return np.sum(np.abs(x[:, None, :] - y[None, :, :]), axis=2)


def pairwise_euclidean(x: np.ndarray, y: np.ndarray) -> np.ndarray:
    diff = x[:, None, :] - y[None, :, :]
    return np.sqrt(np.sum(diff * diff, axis=2))


def unique_rows(x: np.ndarray, decimals: int = 12) -> np.ndarray:
    arr = np.asarray(x, dtype=float)
    rounded = np.round(arr, decimals=decimals)
    _, idx = np.unique(rounded, axis=0, return_index=True)
    return arr[np.sort(idx)]


def extreme_points(points: np.ndarray) -> np.ndarray:
    pts = unique_rows(points)
    if len(pts) <= 1:
        return pts
    centered = pts - pts.mean(axis=0, keepdims=True)
    _, s, vt = np.linalg.svd(centered, full_matrices=False)
    scale = max(1.0, float(s[0]) if len(s) else 1.0)
    rank = int(np.sum(s > 1e-10 * scale))
    if rank == 0:
        return pts[:1]
    coords = centered @ vt[:rank].T
    if rank == 1:
        z = coords[:, 0]
        return pts[np.unique([int(np.argmin(z)), int(np.argmax(z))])]
    try:
        hull = ConvexHull(coords)
        return pts[np.unique(hull.vertices)]
    except QhullError:
        dirs = np.vstack([np.eye(rank), -np.eye(rank), coords])
        chosen: set[int] = set()
        for d in dirs:
            score = coords @ d
            chosen.add(int(np.argmin(score)))
            chosen.add(int(np.argmax(score)))
        return pts[sorted(chosen)]


def l1_chebyshev_radius(points: np.ndarray) -> float:
    pts = extreme_points(points)
    n, k = pts.shape
    if n <= 1:
        return 0.0
    nvar = k + n * k + 1
    t_idx = nvar - 1
    objective = np.zeros(nvar, dtype=float)
    objective[t_idx] = 1.0
    a_ub: list[np.ndarray] = []
    b_ub: list[float] = []
    for i in range(n):
        for a in range(k):
            d_idx = k + i * k + a
            row = np.zeros(nvar, dtype=float)
            row[a] = -1.0
            row[d_idx] = -1.0
            a_ub.append(row)
            b_ub.append(-float(pts[i, a]))
            row = np.zeros(nvar, dtype=float)
            row[a] = 1.0
            row[d_idx] = -1.0
            a_ub.append(row)
            b_ub.append(float(pts[i, a]))
        row = np.zeros(nvar, dtype=float)
        row[k + i * k : k + (i + 1) * k] = 1.0
        row[t_idx] = -1.0
        a_ub.append(row)
        b_ub.append(0.0)
    bounds = [(None, None)] * k + [(0.0, None)] * (n * k) + [(0.0, None)]
    result = linprog(
        objective,
        A_ub=np.asarray(a_ub),
        b_ub=np.asarray(b_ub),
        bounds=bounds,
        method="highs",
    )
    if not result.success:
        raise RuntimeError(f"L1 Chebyshev LP failed: {result.message}")
    return float(result.fun)


def mean_cell_radius(vectors: np.ndarray, keys: pd.DataFrame) -> float:
    work = keys.reset_index(drop=True).copy()
    work["_row"] = np.arange(len(work), dtype=int)
    num = 0.0
    den = 0
    for _, group in work.groupby(list(keys.columns), dropna=False, sort=True):
        idx = group["_row"].to_numpy(dtype=int)
        rho = l1_chebyshev_radius(vectors[idx])
        num += len(idx) * rho
        den += len(idx)
    return 0.0 if den == 0 else float(num / den)


def full_contract_geometry(
    directions: dict[str, np.ndarray],
    base_keys: pd.DataFrame,
    labels: np.ndarray | None,
    base_radii: dict[str, float],
) -> tuple[float, list[dict[str, float | str]]]:
    if labels is None:
        refined = base_keys.reset_index(drop=True).copy()
    else:
        refined = base_keys.reset_index(drop=True).copy()
        refined["_J"] = np.asarray(labels, dtype=int)
    rows: list[dict[str, float | str]] = []
    ratios: list[float] = []
    for name, vec in directions.items():
        rho = mean_cell_radius(vec, refined)
        base = float(base_radii[name])
        ratio = 0.0 if base <= TOL else float(rho / base)
        if base > TOL:
            ratios.append(ratio)
        rows.append({"direction": name, "mean_rho1": rho, "base_mean_rho1": base, "normalized_remaining": ratio})
    chi = float(max(ratios)) if ratios else 0.0
    return chi, rows


def conditional_entropy_and_imbalance(labels: np.ndarray, base_keys: pd.DataFrame) -> tuple[float, float, float]:
    work = base_keys.reset_index(drop=True).copy()
    work["_J"] = np.asarray(labels, dtype=int)
    n = len(work)
    h_total = 0.0
    weighted_max = 0.0
    worst_max = 0.0
    group_cols = list(base_keys.columns)
    for _, group in work.groupby(group_cols, dropna=False, sort=True):
        counts = group["_J"].value_counts().to_numpy(dtype=float)
        p = counts / counts.sum()
        h = -float(np.sum(p * np.log2(p))) if len(p) else 0.0
        max_share = float(np.max(p)) if len(p) else 1.0
        weight = len(group) / n
        h_total += weight * h
        weighted_max += weight * max_share
        worst_max = max(worst_max, max_share)
    return float(h_total), float(weighted_max), float(worst_max)


def farthest_first_sequence(dtrain: np.ndarray, user_ids: np.ndarray, max_m: int) -> list[int]:
    n = len(user_ids)
    if n == 0:
        raise RuntimeError("Empty design release cell")
    target = min(int(max_m), n)
    first = int(np.argmin(user_ids))
    centers = [first]
    min_d = dtrain[:, first].copy()
    while len(centers) < target:
        best = float(np.max(min_d))
        cand = np.where(np.isclose(min_d, best, atol=1e-12, rtol=0.0))[0]
        cand = [int(i) for i in cand if int(i) not in centers]
        if not cand:
            cand = [i for i in range(n) if i not in centers]
        nxt = min(cand, key=lambda i: int(user_ids[i]))
        centers.append(nxt)
        min_d = np.minimum(min_d, dtrain[:, nxt])
    return centers


def component_max_distance(
    train_components: list[np.ndarray],
    eval_components: list[np.ndarray],
) -> tuple[np.ndarray, np.ndarray]:
    ntr = len(train_components[0])
    nev = len(eval_components[0])
    dtrain = np.zeros((ntr, ntr), dtype=float)
    deval = np.zeros((nev, ntr), dtype=float)
    active = 0
    for tr, ev in zip(train_components, eval_components):
        raw = pairwise_l1(tr, tr)
        scale = float(np.max(raw))
        if scale <= TOL:
            continue
        active += 1
        dtrain = np.maximum(dtrain, raw / scale)
        deval = np.maximum(deval, pairwise_l1(ev, tr) / scale)
    if active == 0:
        return dtrain, deval
    return dtrain, deval


def build_metric_cache(
    method: str,
    train_keys: pd.DataFrame,
    eval_keys: pd.DataFrame,
    train_users: np.ndarray,
    x_train: np.ndarray,
    x_eval: np.ndarray,
    train_rank: np.ndarray,
    eval_rank: np.ndarray,
    train_policies: dict[str, np.ndarray],
    eval_policies: dict[str, np.ndarray],
) -> dict[tuple[str, ...], dict[str, object]]:
    tr = train_keys.reset_index(drop=True).copy()
    ev = eval_keys.reset_index(drop=True).copy()
    tr["_row"] = np.arange(len(tr), dtype=int)
    ev["_row"] = np.arange(len(ev), dtype=int)
    cols = list(train_keys.columns)
    tr_groups: dict[tuple[str, ...], np.ndarray] = {}
    for key, group in tr.groupby(cols, dropna=False, sort=True):
        if not isinstance(key, tuple):
            key = (key,)
        tr_groups[tuple(str(x) for x in key)] = group["_row"].to_numpy(dtype=int)

    cache: dict[tuple[str, ...], dict[str, object]] = {}
    for key, group in ev.groupby(cols, dropna=False, sort=True):
        if not isinstance(key, tuple):
            key = (key,)
        skey = tuple(str(x) for x in key)
        if skey not in tr_groups:
            raise RuntimeError(f"Evaluation base cell lacks design support: {skey}")
        ti = tr_groups[skey]
        ei = group["_row"].to_numpy(dtype=int)
        if method == "feature_ff":
            dtrain = pairwise_euclidean(x_train[ti], x_train[ti])
            deval = pairwise_euclidean(x_eval[ei], x_train[ti])
        elif method == "rank_ff":
            dtrain = pairwise_l1(train_rank[ti], train_rank[ti])
            deval = pairwise_l1(eval_rank[ei], train_rank[ti])
        elif method == "policy_vector_ff":
            trc = [train_policies[n][ti] for n in POLICY_NAMES]
            evc = [eval_policies[n][ei] for n in POLICY_NAMES]
            dtrain, deval = component_max_distance(trc, evc)
        else:
            raise ValueError(method)
        centers = farthest_first_sequence(dtrain, train_users[ti], max(BUDGETS))
        cache[skey] = {"train_idx": ti, "eval_idx": ei, "deval": deval, "centers": centers}
    return cache


def labels_from_cache(cache: dict[tuple[str, ...], dict[str, object]], n_eval: int, m: int) -> np.ndarray:
    labels = np.full(n_eval, -1, dtype=int)
    for item in cache.values():
        ei = np.asarray(item["eval_idx"], dtype=int)
        deval = np.asarray(item["deval"], dtype=float)
        centers = list(item["centers"])
        use = centers[: min(int(m), len(centers))]
        if not use:
            raise RuntimeError("No farthest-first center")
        labels[ei] = np.argmin(deval[:, use], axis=1).astype(int)
    if np.any(labels < 0):
        raise RuntimeError("Unassigned evaluation label")
    return labels


def stable_random_hash_labels(raw_eval: pd.DataFrame, m: int, seed: int) -> np.ndarray:
    prepared = raw_eval.fillna("<NA>").astype(str)
    labels = np.empty(len(prepared), dtype=int)
    for i, row in enumerate(prepared.itertuples(index=False, name=None)):
        payload = json.dumps([int(seed), *row], ensure_ascii=False, separators=(",", ":")).encode("utf-8")
        labels[i] = int(hashlib.sha256(payload).hexdigest()[:16], 16) % int(m)
    return labels


def logical_range(vectors: np.ndarray) -> tuple[float, float, float]:
    arr = np.asarray(vectors, dtype=float)
    lower = float(np.min(np.sum(np.minimum(arr, 0.0), axis=1)))
    upper = float(np.max(np.sum(np.maximum(arr, 0.0), axis=1)))
    return lower, upper, upper - lower


def fit_task_models(
    task_df: pd.DataFrame,
    design_outcomes: pd.DataFrame,
    design_users: np.ndarray,
    x_train: np.ndarray,
    x_eval: np.ndarray,
) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    videos = task_df.sort_values("slot")["video_id"].to_numpy(dtype=int)
    pivot = design_outcomes[design_outcomes["video_id"].isin(videos)].pivot(
        index="user_id", columns="video_id", values="complete_play"
    )
    pivot = pivot.reindex(index=design_users, columns=videos)
    if pivot.isna().any().any():
        raise RuntimeError("Selected task video is not complete on design users")
    design_means = pivot.mean(axis=0).to_numpy(dtype=float)
    train_scores = []
    eval_scores = []
    for video in videos:
        y = pivot[int(video)].to_numpy(dtype=int)
        if len(np.unique(y)) != 2:
            raise RuntimeError(f"Selected video {video} is degenerate on design users")
        model = LogisticRegression(
            C=1.0,
            solver="liblinear",
            max_iter=1000,
            random_state=RANDOM_STATE,
        )
        model.fit(x_train, y)
        train_scores.append(model.predict_proba(x_train)[:, 1])
        eval_scores.append(model.predict_proba(x_eval)[:, 1])
    return np.column_stack(train_scores), np.column_stack(eval_scores), design_means



def read_selected_binary_outcomes_strict(
    path: Path,
    video_ids: set[int],
    *,
    user_parity: int,
) -> pd.DataFrame:
    if user_parity not in (0, 1):
        raise ValueError("user_parity must be 0 or 1")
    wanted = {int(v) for v in video_ids}
    if not wanted:
        raise ValueError("video_ids must be nonempty")

    user_out: list[int] = []
    video_out: list[int] = []
    complete_out: list[int] = []

    with Path(path).open("r", encoding="utf-8", newline="") as f:
        reader = csv.reader(f)
        try:
            header = next(reader)
        except StopIteration as exc:
            raise RuntimeError("empty KuaiRec matrix") from exc
        index = {name: j for j, name in enumerate(header)}
        required = ["user_id", "video_id", "watch_ratio"]
        missing = [name for name in required if name not in index]
        if missing:
            raise RuntimeError(f"KuaiRec matrix missing columns: {missing}")
        iu, iv, iw = (index[name] for name in required)

        for row in reader:


            uid = int(row[iu])
            if uid % 2 != user_parity:
                continue
            vid = int(row[iv])
            if vid not in wanted:
                continue
            wr = float(row[iw])
            user_out.append(uid)
            video_out.append(vid)
            complete_out.append(1 if wr >= 1.0 else 0)

    if not user_out:
        raise RuntimeError("no selected outcomes found for the requested user split")
    out = pd.DataFrame(
        {
            "user_id": np.asarray(user_out, dtype=np.int64),
            "video_id": np.asarray(video_out, dtype=np.int64),
            "complete_play": np.asarray(complete_out, dtype=np.int8),
        }
    )
    if np.any(out["user_id"].to_numpy(dtype=np.int64) % 2 != user_parity):
        raise RuntimeError("parity-aware outcome reader leaked opposite parity")
    if not set(int(v) for v in out["video_id"].unique()).issubset(wanted):
        raise RuntimeError("outcome reader returned a video outside the requested set")
    return out


==> anc/src/kuairec/design_summary.py <==
#!/usr/bin/env python3
"""Aggregate KuaiRec design results."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

from kuairec import design_task as taskmod
from kuairec import common as p


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--task-manifest", type=Path, required=True)
    ap.add_argument("--tasks-dir", type=Path, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def q25(x: pd.Series) -> float:
    return float(x.quantile(0.25))


def q75(x: pd.Series) -> float:
    return float(x.quantile(0.75))


def main() -> None:
    args = parse_args()
    args.out_dir.mkdir(parents=True, exist_ok=True)
    manifest = pd.read_csv(args.task_manifest)
    task_ids = taskmod.canonical_task_ids(manifest)
    if len(task_ids) != 24:
        raise RuntimeError(f"Expected 24 tasks, found {len(task_ids)}")

    method_frames = []
    direction_frames = []
    structural_frames = []
    validations = []

    for idx, task_id in enumerate(task_ids):
        td = args.tasks_dir / f"task_{idx:02d}"
        required = [
            td / "task_method_summary.csv",
            td / "task_direction_summary.csv",
            td / "task_structural_summary.csv",
            td / "task_validation.json",
        ]
        missing = [str(x) for x in required if not x.exists()]
        if missing:
            raise RuntimeError(f"Missing task artifacts for {task_id}: {missing}")
        with (td / "task_validation.json").open("r", encoding="utf-8") as f:
            val = json.load(f)
        if val.get("task_id") != task_id or int(val.get("task_index", -1)) != idx:
            raise RuntimeError(f"Task identity mismatch at index {idx}")
        if val.get("uses_evaluation_outcomes") is not False:
            raise RuntimeError(f"Evaluation outcomes were used in {task_id}")
        if float(val.get("max_chi_over_one", 1.0)) > 1e-7:
            raise RuntimeError(f"chi overshoot in {task_id}")
        validations.append(val)
        method_frames.append(pd.read_csv(td / "task_method_summary.csv"))
        direction_frames.append(pd.read_csv(td / "task_direction_summary.csv"))
        structural_frames.append(pd.read_csv(td / "task_structural_summary.csv"))

    methods = pd.concat(method_frames, ignore_index=True)
    directions = pd.concat(direction_frames, ignore_index=True)
    structural = pd.concat(structural_frames, ignore_index=True)

    if methods["task_id"].nunique() != 24 or structural["task_id"].nunique() != 24:
        raise RuntimeError("Not all 24 tasks survived reduction")


    finite_method_columns = [
        "K",
        "m",
        "chi_global",
        "labels_used",
        "conditional_entropy_bits",
        "weighted_max_label_share",
        "worst_basecell_max_label_share",
    ]
    missing_finite_columns = [c for c in finite_method_columns if c not in methods.columns]
    if missing_finite_columns:
        raise RuntimeError(f"Missing required numeric method columns: {missing_finite_columns}")
    numeric = methods[finite_method_columns].apply(pd.to_numeric, errors="coerce")
    if not np.isfinite(numeric.to_numpy(dtype=float)).all():
        bad = {
            c: int((~np.isfinite(numeric[c].to_numpy(dtype=float))).sum())
            for c in finite_method_columns
            if not np.isfinite(numeric[c].to_numpy(dtype=float)).all()
        }
        raise RuntimeError(f"Nonfinite required method output: {bad}")

    expected_methods = {"feature_ff", "random_hash", "rank_ff", "policy_vector_ff"}
    if set(methods["method"].unique()) != expected_methods:
        raise RuntimeError(f"Method set mismatch: {set(methods['method'].unique())}")

    for task_id in task_ids:
        sub = methods[methods["task_id"] == task_id]
        for method in ("feature_ff", "rank_ff", "policy_vector_ff"):
            got = set(sub.loc[sub["method"] == method, "m"].astype(int))
            if got != set(p.BUDGETS):
                raise RuntimeError(f"{task_id}/{method}: budget mismatch {got}")
        rh = sub[sub["method"] == "random_hash"]
        for m in p.BUDGETS:
            seeds = set(rh.loc[rh["m"] == m, "replicate"].dropna().astype(int))
            if seeds != set(p.RANDOM_HASH_SEEDS):
                raise RuntimeError(f"{task_id}/random_hash/m={m}: seeds {seeds}")


    normal = methods[methods["method"] != "random_hash"].copy()
    random_collapsed = (
        methods[methods["method"] == "random_hash"]
        .groupby(["task_id", "K", "method", "m"], as_index=False)
        .agg(
            chi_global=("chi_global", "median"),
            labels_used=("labels_used", "median"),
            conditional_entropy_bits=("conditional_entropy_bits", "median"),
            weighted_max_label_share=("weighted_max_label_share", "median"),
            worst_basecell_max_label_share=("worst_basecell_max_label_share", "median"),
        )
    )
    compact = pd.concat(
        [
            normal[[
                "task_id", "K", "method", "m", "chi_global", "labels_used",
                "conditional_entropy_bits", "weighted_max_label_share", "worst_basecell_max_label_share"
            ]],
            random_collapsed[[
                "task_id", "K", "method", "m", "chi_global", "labels_used",
                "conditional_entropy_bits", "weighted_max_label_share", "worst_basecell_max_label_share"
            ]],
        ],
        ignore_index=True,
    )

    task_meta = manifest[["task_id", "K", "rate_regime", "category_composition"]].drop_duplicates()
    compact = compact.merge(task_meta, on=["task_id", "K"], how="left", validate="many_to_one")

    multibudget = compact.copy()
    summary = (
        multibudget.groupby(["method", "m"], as_index=False)
        .agg(
            tasks=("task_id", "nunique"),
            median_chi=("chi_global", "median"),
            q25_chi=("chi_global", q25),
            q75_chi=("chi_global", q75),
            min_chi=("chi_global", "min"),
            max_chi=("chi_global", "max"),
            median_entropy_bits=("conditional_entropy_bits", "median"),
            median_labels_used=("labels_used", "median"),
        )
    )


    methods.to_csv(args.out_dir / "full_task_method_rows.csv", index=False)
    directions.to_csv(args.out_dir / "full_task_direction_rows.csv", index=False)
    structural.to_csv(args.out_dir / "full_task_structural_rows.csv", index=False)
    compact.to_csv(args.out_dir / "full_task_compact_rows.csv", index=False)
    summary.to_csv(args.out_dir / "method_budget_summary.csv", index=False)

    validation = {
        "uses_evaluation_outcomes": False,
        "n_tasks": 24,
        "n_method_rows": int(len(methods)),
        "n_direction_rows": int(len(directions)),
        "n_structural_rows": int(len(structural)),
        "max_chi_over_one": float(max(float(x["max_chi_over_one"]) for x in validations)),
        "budgets": list(p.BUDGETS),
        "random_hash_seeds": list(p.RANDOM_HASH_SEEDS),
    }
    (args.out_dir / "full_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(validation, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/design_task.py <==
#!/usr/bin/env python3
"""Compute one KuaiRec design task."""


from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

from kuairec import common as p

K_ORDER = {4: 0, 6: 1, 8: 2}
RATE_ORDER = {"low": 0, "central": 1, "high": 2, "mixed": 3}
COMP_ORDER = {"concentrated": 0, "diverse": 1}


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--data-dir", type=Path, required=True)
    ap.add_argument("--task-manifest", type=Path, required=True)
    ap.add_argument("--task-index", type=int, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def canonical_task_ids(manifest: pd.DataFrame) -> list[str]:
    meta = manifest[["task_id", "K", "rate_regime", "category_composition"]].drop_duplicates()
    if meta["task_id"].duplicated().any():
        raise RuntimeError("Task metadata is not unique")
    rows = list(meta.itertuples(index=False))
    rows.sort(
        key=lambda r: (
            K_ORDER[int(r.K)],
            RATE_ORDER[str(r.rate_regime)],
            COMP_ORDER[str(r.category_composition)],
            str(r.task_id),
        )
    )
    return [str(r.task_id) for r in rows]



def main() -> None:
    args = parse_args()

    assert args.data_dir is not None and args.task_manifest is not None
    assert args.task_index is not None and args.out_dir is not None
    args.out_dir.mkdir(parents=True, exist_ok=True)

    manifest = pd.read_csv(args.task_manifest)
    task_ids = canonical_task_ids(manifest)
    if len(task_ids) != 24:
        raise RuntimeError(f"Task manifest must contain 24 tasks, found {len(task_ids)}")
    if not (0 <= args.task_index < len(task_ids)):
        raise RuntimeError(f"task-index {args.task_index} outside 0..{len(task_ids)-1}")
    task_id = task_ids[args.task_index]
    task_df = manifest[manifest["task_id"] == task_id].copy().sort_values("slot")
    k = int(task_df["K"].iloc[0])
    if len(task_df) != k:
        raise RuntimeError(f"{task_id}: task rows {len(task_df)} != K={k}")

    small_path = p.find_one(args.data_dir, "small_matrix.csv")
    user_path = p.find_one(args.data_dir, "user_features.csv")

    ids = pd.read_csv(
        small_path,
        usecols=["user_id", "video_id"],
        dtype={"user_id": "int64", "video_id": "int64"},
    )
    users = np.sort(ids["user_id"].unique()).astype(np.int64)
    del ids
    design_users = users[users % 2 == 0]
    eval_users = users[users % 2 == 1]
    if len(design_users) != 682 or len(eval_users) != 729:
        raise RuntimeError("Unexpected KuaiRec parity split")

    selected_videos = set(int(v) for v in task_df["video_id"])
    design_outcomes = p.read_even_outcomes(small_path, selected_videos)

    uf = pd.read_csv(user_path)
    if "user_id" not in uf.columns:
        raise RuntimeError("user_features.csv missing user_id")
    uf = uf[uf["user_id"].isin(users)].copy().sort_values("user_id").set_index("user_id")
    if not set(p.BASE_RELEASE_COLUMNS).issubset(uf.columns):
        raise RuntimeError("Missing base-release columns")
    if not set(users).issubset(uf.index):
        raise RuntimeError("Missing user feature rows")

    feature_cols = list(uf.columns)
    raw_train = uf.loc[design_users, feature_cols].copy()
    raw_eval = uf.loc[eval_users, feature_cols].copy()
    pre = p.build_preprocessor(raw_train)
    x_train = np.asarray(pre.fit_transform(raw_train), dtype=float)
    x_eval = np.asarray(pre.transform(raw_eval), dtype=float)
    train_keys = raw_train[p.BASE_RELEASE_COLUMNS].fillna("<NA>").astype(str).reset_index(drop=True)
    eval_keys = raw_eval[p.BASE_RELEASE_COLUMNS].fillna("<NA>").astype(str).reset_index(drop=True)

    train_scores, eval_scores, design_means = p.fit_task_models(
        task_df, design_outcomes, design_users, x_train, x_eval
    )
    train_policies = p.policy_family(train_scores, design_means)
    eval_policies = p.policy_family(eval_scores, design_means)
    p.validate_policies(train_policies)
    p.validate_policies(eval_policies)
    eval_dirs = p.direction_arrays(eval_policies)
    if len(eval_dirs) != 10:
        raise RuntimeError("fixed contract must have ten directions")
    train_rank = p.rank_representation(train_scores)
    eval_rank = p.rank_representation(eval_scores)

    base_radii = {name: p.mean_cell_radius(vec, eval_keys) for name, vec in eval_dirs.items()}
    greedy_actions = np.argmax(eval_policies["greedy"], axis=1)
    shares = np.bincount(greedy_actions, minlength=k) / len(greedy_actions)

    structural = pd.DataFrame(
        [
            {
                "task_id": task_id,
                "task_index": args.task_index,
                "K": k,
                "rate_regime": str(task_df["rate_regime"].iloc[0]),
                "category_composition": str(task_df["category_composition"].iloc[0]),
                "distinct_greedy_actions": int(np.count_nonzero(shares > 0)),
                "max_greedy_action_share": float(np.max(shares)),
            }
        ]
    )

    result_rows: list[dict[str, object]] = []
    direction_rows: list[dict[str, object]] = []
    max_chi_over_one = 0.0

    for name, vec in eval_dirs.items():
        lo, hi, width = p.logical_range(vec)
        direction_rows.append(
            {
                "task_id": task_id,
                "method": "base",
                "m": 1,
                "replicate": "",
                "direction": name,
                "mean_rho1": base_radii[name],
                "base_mean_rho1": base_radii[name],
                "normalized_remaining": 1.0 if base_radii[name] > p.TOL else 0.0,
                "logical_lower": lo,
                "logical_upper": hi,
                "logical_width": width,
            }
        )

    for method in ("feature_ff", "rank_ff", "policy_vector_ff"):
        cache = p.build_metric_cache(
            method,
            train_keys,
            eval_keys,
            design_users,
            x_train,
            x_eval,
            train_rank,
            eval_rank,
            train_policies,
            eval_policies,
        )
        for m in p.BUDGETS:
            labels = p.labels_from_cache(cache, len(eval_users), m)
            chi, drows = p.full_contract_geometry(eval_dirs, eval_keys, labels, base_radii)
            entropy, weighted_max, worst_max = p.conditional_entropy_and_imbalance(labels, eval_keys)
            max_chi_over_one = max(max_chi_over_one, max(0.0, chi - 1.0))
            result_rows.append(
                {
                    "task_id": task_id,
                    "K": k,
                    "method": method,
                    "m": m,
                    "replicate": "",
                    "chi_global": chi,
                    "labels_used": int(len(np.unique(labels))),
                    "conditional_entropy_bits": entropy,
                    "weighted_max_label_share": weighted_max,
                    "worst_basecell_max_label_share": worst_max,
                }
            )
            for dr in drows:
                direction_rows.append(
                    {
                        "task_id": task_id,
                        "method": method,
                        "m": m,
                        "replicate": "",
                        **dr,
                        "logical_lower": "",
                        "logical_upper": "",
                        "logical_width": "",
                    }
                )

    for seed in p.RANDOM_HASH_SEEDS:
        for m in p.BUDGETS:
            labels = p.stable_random_hash_labels(raw_eval, m, seed)
            chi, drows = p.full_contract_geometry(eval_dirs, eval_keys, labels, base_radii)
            entropy, weighted_max, worst_max = p.conditional_entropy_and_imbalance(labels, eval_keys)
            max_chi_over_one = max(max_chi_over_one, max(0.0, chi - 1.0))
            result_rows.append(
                {
                    "task_id": task_id,
                    "K": k,
                    "method": "random_hash",
                    "m": m,
                    "replicate": seed,
                    "chi_global": chi,
                    "labels_used": int(len(np.unique(labels))),
                    "conditional_entropy_bits": entropy,
                    "weighted_max_label_share": weighted_max,
                    "worst_basecell_max_label_share": worst_max,
                }
            )
            for dr in drows:
                direction_rows.append(
                    {
                        "task_id": task_id,
                        "method": "random_hash",
                        "m": m,
                        "replicate": seed,
                        **dr,
                        "logical_lower": "",
                        "logical_upper": "",
                        "logical_width": "",
                    }
                )

    results = pd.DataFrame(result_rows)
    directions = pd.DataFrame(direction_rows)
    if not np.isfinite(results.select_dtypes(include=[np.number]).to_numpy()).all():
        raise RuntimeError("Nonfinite method output")
    if max_chi_over_one > 1e-7:
        raise RuntimeError(f"Normalized ambiguity exceeded one by {max_chi_over_one}")

    results.to_csv(args.out_dir / "task_method_summary.csv", index=False)
    directions.to_csv(args.out_dir / "task_direction_summary.csv", index=False)
    structural.to_csv(args.out_dir / "task_structural_summary.csv", index=False)
    validation = {
        "task_id": task_id,
        "task_index": args.task_index,
        "K": k,
        "uses_evaluation_outcomes": False,
        "n_eval_users": int(len(eval_users)),
        "n_design_users": int(len(design_users)),
        "n_directions": int(len(eval_dirs)),
        "budgets": list(p.BUDGETS),
        "random_hash_seeds": list(p.RANDOM_HASH_SEEDS),
        "max_chi_over_one": float(max_chi_over_one),
    }
    (args.out_dir / "task_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(validation, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/evaluation_summary.py <==
#!/usr/bin/env python3
"""Aggregate KuaiRec evaluation results."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

from kuairec import common as p
from kuairec import design_task as design

TRUTH_TOL = 1e-8
EXPECTED_CONFIGS_PER_TASK = 55
EXPECTED_METHODS = {
    "base",
    "feature_ff",
    "rank_ff",
    "policy_vector_ff",
    "random_hash",
}
MULTI_METHODS = (
    "feature_ff",
    "random_hash",
    "rank_ff",
    "policy_vector_ff",
)


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--task-manifest", type=Path, required=True)
    ap.add_argument("--tasks-dir", type=Path, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def q25(x: pd.Series) -> float:
    return float(x.quantile(0.25))


def q75(x: pd.Series) -> float:
    return float(x.quantile(0.75))


def collapse_random_configs(configs: pd.DataFrame) -> pd.DataFrame:
    deterministic = configs[configs["method"] != "random_hash"].copy()
    deterministic["replicate_summary"] = deterministic["replicate"].fillna("").astype(str)
    random = (
        configs[configs["method"] == "random_hash"]
        .groupby(
            ["task_id", "task_index", "K", "rate_regime", "category_composition", "method", "m"],
            as_index=False,
        )
        .agg(
            outcome_free_chi_global=("outcome_free_chi_global", "median"),
            conditional_entropy_bits=("conditional_entropy_bits", "median"),
            labels_used=("labels_used", "median"),
            mean_pairwise_width_ratio_to_base=("mean_pairwise_width_ratio_to_base", "median"),
            median_pairwise_width_ratio_to_base=("median_pairwise_width_ratio_to_base", "median"),
            certified_pair_count=("certified_pair_count", "median"),
            winner_set_size=("winner_set_size", "median"),
            winner_set_contraction=("winner_set_contraction", "median"),
        )
    )
    random["replicate_summary"] = "median3"
    cols = [
        "task_id",
        "task_index",
        "K",
        "rate_regime",
        "category_composition",
        "method",
        "m",
        "replicate_summary",
        "outcome_free_chi_global",
        "conditional_entropy_bits",
        "labels_used",
        "mean_pairwise_width_ratio_to_base",
        "median_pairwise_width_ratio_to_base",
        "certified_pair_count",
        "winner_set_size",
        "winner_set_contraction",
    ]
    d = deterministic[[c for c in cols if c != "replicate_summary"]].copy()
    d["replicate_summary"] = deterministic["replicate_summary"].to_numpy()
    d = d[cols]
    r = random[cols]
    return pd.concat([d, r], ignore_index=True)


def main() -> None:
    args = parse_args()
    args.out_dir.mkdir(parents=True, exist_ok=True)
    manifest = pd.read_csv(args.task_manifest)
    task_ids = design.canonical_task_ids(manifest)
    if len(task_ids) != 24 or manifest["video_id"].nunique() != 144:
        raise RuntimeError("task manifest dimensions changed")

    direction_frames: list[pd.DataFrame] = []
    pair_frames: list[pd.DataFrame] = []
    winner_frames: list[pd.DataFrame] = []
    config_frames: list[pd.DataFrame] = []
    truth_frames: list[pd.DataFrame] = []
    validations: list[dict[str, object]] = []

    for idx, task_id in enumerate(task_ids):
        td = args.tasks_dir / f"task_{idx:02d}"
        required = [
            td / "evaluation_direction_rows.csv",
            td / "evaluation_pairwise_rows.csv",
            td / "evaluation_winner_rows.csv",
            td / "evaluation_config_rows.csv",
            td / "evaluation_truth_rows.csv",
            td / "evaluation_task_validation.json",
        ]
        missing = [str(x) for x in required if not x.exists()]
        if missing:
            raise RuntimeError(f"missing evaluation artifacts for {task_id}: {missing}")
        val = json.loads((td / "evaluation_task_validation.json").read_text(encoding="utf-8"))
        if val.get("task_id") != task_id or int(val.get("task_index", -1)) != idx:
            raise RuntimeError(f"evaluation task identity mismatch at {idx}")
        if val.get("uses_evaluation_outcomes") is not True:
            raise RuntimeError(f"evaluation outcomes were not used in {task_id}")
        if float(val.get("max_truth_containment_violation", 1.0)) > TRUTH_TOL:
            raise RuntimeError(f"truth containment failed in {task_id}")
        if int(val.get("false_certifications", 1)) != 0:
            raise RuntimeError(f"false certification in {task_id}")
        if int(val.get("complete_data_best_exclusions", 1)) != 0:
            raise RuntimeError(f"winner set excluded complete-data best in {task_id}")
        if float(val.get("max_release_entropy_mismatch", 1.0)) > 1e-8:
            raise RuntimeError(f"release entropy drift in {task_id}")
        if int(val.get("max_release_label_count_mismatch", 1)) != 0:
            raise RuntimeError(f"release label-count drift in {task_id}")
        validations.append(val)
        direction_frames.append(pd.read_csv(td / "evaluation_direction_rows.csv"))
        pair_frames.append(pd.read_csv(td / "evaluation_pairwise_rows.csv"))
        winner_frames.append(pd.read_csv(td / "evaluation_winner_rows.csv"))
        config_frames.append(pd.read_csv(td / "evaluation_config_rows.csv"))
        truth_frames.append(pd.read_csv(td / "evaluation_truth_rows.csv"))

    directions = pd.concat(direction_frames, ignore_index=True)
    pairs = pd.concat(pair_frames, ignore_index=True)
    winners = pd.concat(winner_frames, ignore_index=True)
    configs = pd.concat(config_frames, ignore_index=True)
    truths = pd.concat(truth_frames, ignore_index=True)

    if len(directions) != 24 * EXPECTED_CONFIGS_PER_TASK * 10:
        raise RuntimeError("evaluation direction-row count mismatch")
    if len(pairs) != 24 * EXPECTED_CONFIGS_PER_TASK * 6:
        raise RuntimeError("evaluation pairwise-row count mismatch")
    if len(winners) != 24 * EXPECTED_CONFIGS_PER_TASK or len(configs) != 24 * EXPECTED_CONFIGS_PER_TASK:
        raise RuntimeError("winner/config row count mismatch")
    if len(truths) != 24 * 10:
        raise RuntimeError("truth row count mismatch")

    for name, df, finite_cols in (
        (
            "directions",
            directions,
            ["sharp_lower", "sharp_upper", "sharp_width", "evaluation_truth", "truth_containment_violation"],
        ),
        (
            "pairs",
            pairs,
            ["sharp_lower", "sharp_upper", "sharp_width", "evaluation_truth", "base_sharp_width", "width_ratio_to_base"],
        ),
        (
            "configs",
            configs,
            ["outcome_free_chi_global", "conditional_entropy_bits", "mean_pairwise_width_ratio_to_base"],
        ),
    ):
        arr = df[finite_cols].to_numpy(dtype=float)
        if not np.isfinite(arr).all():
            raise RuntimeError(f"nonfinite scientific output in {name}")

    if float(directions["truth_containment_violation"].max()) > TRUTH_TOL:
        raise RuntimeError("global truth containment failure")
    if pairs["false_certification"].astype(str).str.lower().isin(["true", "1"]).any():
        raise RuntimeError("global false-certification failure")
    if (~winners["contains_all_complete_data_best"].astype(str).str.lower().isin(["true", "1"])) .any():
        raise RuntimeError("a winner set excluded a complete-data best policy")

    for task_id in task_ids:
        sub = configs[configs["task_id"] == task_id]
        if len(sub) != EXPECTED_CONFIGS_PER_TASK:
            raise RuntimeError(f"{task_id}: release config count {len(sub)}")
        if set(sub["method"].unique()) != EXPECTED_METHODS:
            raise RuntimeError(f"{task_id}: method set mismatch")
        for method in ("feature_ff", "rank_ff", "policy_vector_ff"):
            got = set(sub.loc[sub["method"] == method, "m"].astype(int))
            if got != set(p.BUDGETS):
                raise RuntimeError(f"{task_id}/{method}: budget mismatch")
        rh = sub[sub["method"] == "random_hash"]
        for m in p.BUDGETS:
            seeds = set(rh.loc[rh["m"] == m, "replicate"].dropna().astype(int))
            if seeds != set(p.RANDOM_HASH_SEEDS):
                raise RuntimeError(f"{task_id}/random_hash/m={m}: seed mismatch {seeds}")

    compact = collapse_random_configs(configs)
    compact_multi = compact[compact["method"].isin(MULTI_METHODS)].copy()

    method_budget = (
        compact_multi.groupby(["method", "m"], as_index=False)
        .agg(
            tasks=("task_id", "nunique"),
            median_outcome_free_chi=("outcome_free_chi_global", "median"),
            median_entropy_bits=("conditional_entropy_bits", "median"),
            median_pairwise_width_ratio=("mean_pairwise_width_ratio_to_base", "median"),
            q25_pairwise_width_ratio=("mean_pairwise_width_ratio_to_base", q25),
            q75_pairwise_width_ratio=("mean_pairwise_width_ratio_to_base", q75),
            median_certified_pairs=("certified_pair_count", "median"),
            mean_certified_pairs=("certified_pair_count", "mean"),
            median_winner_set_size=("winner_set_size", "median"),
            mean_winner_set_size=("winner_set_size", "mean"),
            median_winner_set_contraction=("winner_set_contraction", "median"),
        )
    )


    hetero_parts: list[pd.DataFrame] = []
    for factor in ("K", "rate_regime", "category_composition"):
        h = (
            compact_multi.groupby([factor, "method", "m"], as_index=False)
            .agg(
                tasks=("task_id", "nunique"),
                median_pairwise_width_ratio=("mean_pairwise_width_ratio_to_base", "median"),
                median_certified_pairs=("certified_pair_count", "median"),
                median_winner_set_size=("winner_set_size", "median"),
                median_outcome_free_chi=("outcome_free_chi_global", "median"),
            )
            .rename(columns={factor: "factor_value"})
        )
        h.insert(0, "factor", factor)
        hetero_parts.append(h)
    heterogeneity = pd.concat(hetero_parts, ignore_index=True)


    directions.to_csv(args.out_dir / "full_evaluation_direction_rows.csv", index=False)
    pairs.to_csv(args.out_dir / "full_evaluation_pairwise_rows.csv", index=False)
    winners.to_csv(args.out_dir / "full_evaluation_winner_rows.csv", index=False)
    configs.to_csv(args.out_dir / "full_evaluation_config_rows.csv", index=False)
    truths.to_csv(args.out_dir / "full_evaluation_truth_rows.csv", index=False)
    compact.to_csv(args.out_dir / "full_evaluation_config_compact.csv", index=False)
    method_budget.to_csv(args.out_dir / "evaluation_method_budget_summary.csv", index=False)
    heterogeneity.to_csv(args.out_dir / "evaluation_heterogeneity_summary.csv", index=False)

    validation = {
        "uses_evaluation_outcomes": True,
        "video_count": 144,
        "n_tasks": 24,
        "n_direction_rows": int(len(directions)),
        "n_pairwise_rows": int(len(pairs)),
        "n_winner_rows": int(len(winners)),
        "n_config_rows": int(len(configs)),
        "n_truth_rows": int(len(truths)),
        "max_truth_containment_violation": float(directions["truth_containment_violation"].max()),
        "false_certifications": 0,
        "complete_data_best_exclusions": 0,
        "max_release_entropy_mismatch": float(
            max(float(v["max_release_entropy_mismatch"]) for v in validations)
        ),
        "max_release_label_count_mismatch": int(
            max(int(v["max_release_label_count_mismatch"]) for v in validations)
        ),
        "budgets": list(p.BUDGETS),
        "random_hash_seeds": list(p.RANDOM_HASH_SEEDS),
    }
    (args.out_dir / "evaluation_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(validation, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/evaluation_task.py <==
#!/usr/bin/env python3
"""Compute one KuaiRec evaluation task."""


from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

from kuairec import common as p
from kuairec import design_task as design
from kuairec import sharp
from kuairec.common import read_selected_binary_outcomes_strict

EXPECTED_CONFIGS_PER_TASK = 55
TRUTH_TOL = 1e-8
CERT_TOL = 1e-10
RELEASE_TOL = 1e-8
PAIR_SPECS = (
    ("global", "greedy", "global_minus_greedy"),
    ("global", "top2", "global_minus_top2"),
    ("global", "soft", "global_minus_soft"),
    ("greedy", "top2", "greedy_minus_top2"),
    ("greedy", "soft", "greedy_minus_soft"),
    ("top2", "soft", "top2_minus_soft"),
)


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--data-dir", type=Path, required=True)
    ap.add_argument("--task-manifest", type=Path, required=True)
    ap.add_argument("--design-method-rows", type=Path, required=True)
    ap.add_argument("--task-index", type=int, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def norm_rep(value: object) -> str:
    if value is None or pd.isna(value) or str(value).strip() == "":
        return ""
    try:
        f = float(value)
        if abs(f - round(f)) < 1e-9:
            return str(int(round(f)))
    except (TypeError, ValueError):
        pass
    return str(value)


def design_method_lookup(path: Path, task_id: str) -> dict[tuple[str, int, str], dict[str, float | int]]:
    df = pd.read_csv(path)
    need = {
        "task_id",
        "method",
        "m",
        "replicate",
        "chi_global",
        "labels_used",
        "conditional_entropy_bits",
    }
    if not need.issubset(df.columns):
        raise RuntimeError(f"design-method rows missing: {sorted(need - set(df.columns))}")
    df = df[df["task_id"] == task_id].copy()
    out: dict[tuple[str, int, str], dict[str, float | int]] = {}
    for row in df.itertuples(index=False):
        key = (str(row.method), int(row.m), norm_rep(row.replicate))
        if key in out:
            raise RuntimeError(f"duplicate design method key for {task_id}: {key}")
        out[key] = {
            "chi_global": float(row.chi_global),
            "labels_used": int(row.labels_used),
            "entropy": float(row.conditional_entropy_bits),
        }
    return out


def outcome_matrix(
    outcomes: pd.DataFrame,
    users: np.ndarray,
    videos: np.ndarray,
) -> np.ndarray:
    if outcomes.duplicated(["user_id", "video_id"]).any():
        raise RuntimeError("duplicate selected outcome row")
    pivot = outcomes.pivot(index="user_id", columns="video_id", values="complete_play")
    pivot = pivot.reindex(index=users, columns=videos)
    if pivot.isna().any().any():
        miss = int(pivot.isna().sum().sum())
        raise RuntimeError(f"selected task outcome matrix is incomplete: {miss} missing cells")
    arr = pivot.to_numpy(dtype=float)
    if not np.isin(arr, [0.0, 1.0]).all():
        raise RuntimeError("evaluation binary matrix contains non-binary values")
    return arr


def group_indices(keys: pd.DataFrame) -> list[np.ndarray]:
    work = keys.reset_index(drop=True).copy()
    work["_row"] = np.arange(len(work), dtype=int)
    groups: list[np.ndarray] = []
    for _, g in work.groupby(list(keys.columns), dropna=False, sort=True):
        groups.append(g["_row"].to_numpy(dtype=int))
    if sum(len(x) for x in groups) != len(keys):
        raise RuntimeError("release-cell grouping lost evaluation rows")
    return groups


def sharp_endpoint_over_release(
    vectors: np.ndarray,
    groups: list[np.ndarray],
    evaluation_y: np.ndarray,
) -> tuple[float, float, float, int, int, int, int]:
    n = int(sum(len(x) for x in groups))
    if n != len(evaluation_y):
        raise RuntimeError("release grouping and evaluation rows disagree")
    lower = 0.0
    upper = 0.0
    singleton_cells = 0
    sparse_cells = 0
    dual_cells = 0
    for idx in groups:
        pts = np.asarray(vectors[idx], dtype=float)
        q = np.asarray(evaluation_y[idx].mean(axis=0), dtype=float)
        res = sharp.sharp_endpoints(pts, q, use_shortcuts=True)
        w = len(idx) / n
        lower += w * res.lower
        upper += w * res.upper
        if res.upper_solver == "singleton":
            singleton_cells += 1
        elif res.upper_solver.startswith("sparse"):
            sparse_cells += 1
        else:
            dual_cells += 1
    width = float(upper - lower)
    if lower > upper + 1e-8 or not np.isfinite([lower, upper, width]).all():
        raise RuntimeError("nonfinite or reversed evaluation sharp interval")
    if width < 0 and width > -1e-8:
        width = 0.0
    return (
        float(lower),
        float(upper),
        float(width),
        len(groups),
        singleton_cells,
        sparse_cells,
        dual_cells,
    )


def truth_sign(value: float) -> str:
    if value > CERT_TOL:
        return "positive"
    if value < -CERT_TOL:
        return "negative"
    return "zero"


def certified_sign(lower: float, upper: float) -> str:
    if lower > CERT_TOL:
        return "positive"
    if upper < -CERT_TOL:
        return "negative"
    return "unresolved"


def winner_from_pairs(pair_rows: list[dict[str, object]]) -> tuple[list[str], list[str]]:
    worse: set[str] = set()
    edges: list[str] = []
    for row in pair_rows:
        left = str(row["left_policy"])
        right = str(row["right_policy"])
        cert = str(row["certified_sign"])
        if cert == "positive":
            edges.append(f"{left}>{right}")
            worse.add(right)
        elif cert == "negative":
            edges.append(f"{right}>{left}")
            worse.add(left)
    winners = [name for name in p.POLICY_NAMES if name not in worse]
    return winners, edges



def main() -> None:
    args = parse_args()

    assert args.data_dir is not None and args.task_manifest is not None
    assert args.design_method_rows is not None and args.task_index is not None
    assert args.out_dir is not None
    args.out_dir.mkdir(parents=True, exist_ok=True)

    manifest = pd.read_csv(args.task_manifest)
    task_ids = design.canonical_task_ids(manifest)
    if len(task_ids) != 24:
        raise RuntimeError(f"task manifest must contain 24 tasks, found {len(task_ids)}")
    if not (0 <= args.task_index < 24):
        raise RuntimeError(f"task-index {args.task_index} outside 0..23")
    task_id = task_ids[args.task_index]
    task_df = manifest[manifest["task_id"] == task_id].copy().sort_values("slot")
    k = int(task_df["K"].iloc[0])
    if len(task_df) != k:
        raise RuntimeError(f"{task_id}: task rows != K")
    rate_regime = str(task_df["rate_regime"].iloc[0])
    composition = str(task_df["category_composition"].iloc[0])
    videos = task_df["video_id"].to_numpy(dtype=int)
    video_set = set(int(v) for v in videos)

    small_path = p.find_one(args.data_dir, "small_matrix.csv")
    user_path = p.find_one(args.data_dir, "user_features.csv")


    ids = pd.read_csv(
        small_path,
        usecols=["user_id", "video_id"],
        dtype={"user_id": "int64", "video_id": "int64"},
    )
    users = np.sort(ids["user_id"].unique()).astype(np.int64)
    del ids
    design_users = users[users % 2 == 0]
    eval_users = users[users % 2 == 1]
    if len(design_users) != 682 or len(eval_users) != 729:
        raise RuntimeError("unexpected KuaiRec parity split")


    design_outcomes = read_selected_binary_outcomes_strict(
        small_path, video_set, user_parity=0
    )
    evaluation_outcomes = read_selected_binary_outcomes_strict(
        small_path, video_set, user_parity=1
    )
    if len(evaluation_outcomes) != len(eval_users) * k:
        raise RuntimeError(
            f"evaluation outcome rows {len(evaluation_outcomes)} != {len(eval_users) * k}"
        )
    evaluation_y = outcome_matrix(evaluation_outcomes, eval_users, videos)

    uf = pd.read_csv(user_path)
    if "user_id" not in uf.columns:
        raise RuntimeError("user_features.csv missing user_id")
    uf = uf[uf["user_id"].isin(users)].copy().sort_values("user_id").set_index("user_id")
    if not set(p.BASE_RELEASE_COLUMNS).issubset(uf.columns):
        raise RuntimeError("missing base-release columns")
    if not set(users).issubset(uf.index):
        raise RuntimeError("missing user feature rows")

    feature_cols = list(uf.columns)
    raw_train = uf.loc[design_users, feature_cols].copy()
    raw_eval = uf.loc[eval_users, feature_cols].copy()
    pre = p.build_preprocessor(raw_train)
    x_train = np.asarray(pre.fit_transform(raw_train), dtype=float)
    x_eval = np.asarray(pre.transform(raw_eval), dtype=float)
    train_keys = raw_train[p.BASE_RELEASE_COLUMNS].fillna("<NA>").astype(str).reset_index(drop=True)
    eval_keys = raw_eval[p.BASE_RELEASE_COLUMNS].fillna("<NA>").astype(str).reset_index(drop=True)

    train_scores, eval_scores, design_means = p.fit_task_models(
        task_df, design_outcomes, design_users, x_train, x_eval
    )
    train_policies = p.policy_family(train_scores, design_means)
    eval_policies = p.policy_family(eval_scores, design_means)
    p.validate_policies(train_policies)
    p.validate_policies(eval_policies)
    eval_dirs = p.direction_arrays(eval_policies)
    if len(eval_dirs) != 10:
        raise RuntimeError("evaluation contract must contain ten directions")
    train_rank = p.rank_representation(train_scores)
    eval_rank = p.rank_representation(eval_scores)


    truth = {
        name: float(np.mean(np.sum(vec * evaluation_y, axis=1)))
        for name, vec in eval_dirs.items()
    }
    policy_truth = {name: truth[name] for name in p.POLICY_NAMES}
    best_value = max(policy_truth.values())
    true_best = [name for name in p.POLICY_NAMES if best_value - policy_truth[name] <= CERT_TOL]

    expected = design_method_lookup(args.design_method_rows, task_id)

    configs: list[tuple[str, int, str, np.ndarray | None]] = [("base", 1, "", None)]
    for method in ("feature_ff", "rank_ff", "policy_vector_ff"):
        cache = p.build_metric_cache(
            method,
            train_keys,
            eval_keys,
            design_users,
            x_train,
            x_eval,
            train_rank,
            eval_rank,
            train_policies,
            eval_policies,
        )
        for m in p.BUDGETS:
            configs.append((method, int(m), "", p.labels_from_cache(cache, len(eval_users), int(m))))
    for seed in p.RANDOM_HASH_SEEDS:
        for m in p.BUDGETS:
            labels = p.stable_random_hash_labels(raw_eval, int(m), int(seed))
            configs.append(("random_hash", int(m), str(int(seed)), labels))
    if len(configs) != EXPECTED_CONFIGS_PER_TASK:
        raise RuntimeError(f"expected {EXPECTED_CONFIGS_PER_TASK} release configurations, found {len(configs)}")

    direction_rows: list[dict[str, object]] = []
    pair_rows_all: list[dict[str, object]] = []
    winner_rows: list[dict[str, object]] = []
    config_rows: list[dict[str, object]] = []
    max_truth_violation = 0.0
    false_certifications = 0
    true_best_exclusions = 0
    max_entropy_mismatch = 0.0
    max_label_count_mismatch = 0
    base_pair_widths: dict[str, float] | None = None
    base_winner_size: int | None = None

    for method, m, replicate, labels in configs:
        if labels is None:
            refined = eval_keys.copy()
            labels_used = 1
            entropy = 0.0
            outcome_free_chi = 1.0
        else:
            refined = eval_keys.copy()
            refined["_J"] = np.asarray(labels, dtype=int)
            labels_used = int(len(np.unique(labels)))
            entropy, _, _ = p.conditional_entropy_and_imbalance(np.asarray(labels, dtype=int), eval_keys)
            key = (method, int(m), replicate)
            if key not in expected:
                raise RuntimeError(f"missing design-stage method row: {task_id}/{key}")
            exp = expected[key]
            outcome_free_chi = float(exp["chi_global"])
            max_entropy_mismatch = max(max_entropy_mismatch, abs(entropy - float(exp["entropy"])))
            max_label_count_mismatch = max(
                max_label_count_mismatch,
                abs(labels_used - int(exp["labels_used"])),
            )
        groups = group_indices(refined)

        current: dict[str, dict[str, object]] = {}
        for direction, vec in eval_dirs.items():
            lo, hi, width, n_cells, singleton_cells, sparse_cells, dual_cells = sharp_endpoint_over_release(
                vec, groups, evaluation_y
            )
            tv = float(truth[direction])
            violation = max(0.0, lo - tv, tv - hi)
            max_truth_violation = max(max_truth_violation, violation)
            row = {
                "task_id": task_id,
                "task_index": args.task_index,
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "method": method,
                "m": int(m),
                "replicate": replicate,
                "direction": direction,
                "sharp_lower": lo,
                "sharp_upper": hi,
                "sharp_width": width,
                "evaluation_truth": tv,
                "truth_containment_violation": violation,
                "release_cells": n_cells,
                "singleton_cells": singleton_cells,
                "sparse_cells": sparse_cells,
                "dual_cells": dual_cells,
                "outcome_free_chi_global": outcome_free_chi,
                "conditional_entropy_bits": entropy,
                "labels_used": labels_used,
            }
            direction_rows.append(row)
            current[direction] = row

        pair_rows: list[dict[str, object]] = []
        for left, right, dname in PAIR_SPECS:
            d = current[dname]
            lo = float(d["sharp_lower"])
            hi = float(d["sharp_upper"])
            width = float(d["sharp_width"])
            tv = float(d["evaluation_truth"])
            cert = certified_sign(lo, hi)
            tsign = truth_sign(tv)
            false = cert != "unresolved" and cert != tsign
            if false:
                false_certifications += 1
            pair = {
                "task_id": task_id,
                "task_index": args.task_index,
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "method": method,
                "m": int(m),
                "replicate": replicate,
                "left_policy": left,
                "right_policy": right,
                "direction": dname,
                "sharp_lower": lo,
                "sharp_upper": hi,
                "sharp_width": width,
                "evaluation_truth": tv,
                "truth_sign": tsign,
                "certified_sign": cert,
                "false_certification": bool(false),
                "is_exact": bool(width <= CERT_TOL),
                "outcome_free_chi_global": outcome_free_chi,
                "conditional_entropy_bits": entropy,
                "labels_used": labels_used,
            }
            pair_rows.append(pair)

        if method == "base":
            base_pair_widths = {str(x["direction"]): float(x["sharp_width"]) for x in pair_rows}
        if base_pair_widths is None:
            raise RuntimeError("base release must be processed first")
        ratios: list[float] = []
        for pair in pair_rows:
            bw = float(base_pair_widths[str(pair["direction"])])
            w = float(pair["sharp_width"])
            if bw <= CERT_TOL:
                ratio = 0.0 if w <= CERT_TOL else float("inf")
            else:
                ratio = w / bw
                ratios.append(ratio)
            pair["base_sharp_width"] = bw
            pair["width_ratio_to_base"] = ratio
            pair["width_contraction_from_base"] = bw - w
            pair_rows_all.append(pair)

        winners, edges = winner_from_pairs(pair_rows)
        if method == "base":
            base_winner_size = len(winners)
        if base_winner_size is None:
            raise RuntimeError("base winner set must be processed first")
        contains_true_best = all(name in winners for name in true_best)
        if not contains_true_best:
            true_best_exclusions += 1
        certified_pairs = sum(str(x["certified_sign"]) != "unresolved" for x in pair_rows)
        winner_rows.append(
            {
                "task_id": task_id,
                "task_index": args.task_index,
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "method": method,
                "m": int(m),
                "replicate": replicate,
                "winner_set": "|".join(winners),
                "winner_set_size": len(winners),
                "base_winner_set_size": base_winner_size,
                "winner_set_contraction": base_winner_size - len(winners),
                "certified_dominance_edges": ";".join(edges),
                "certified_pair_count": int(certified_pairs),
                "contains_all_complete_data_best": bool(contains_true_best),
                "complete_data_best_set": "|".join(true_best),
                "outcome_free_chi_global": outcome_free_chi,
                "conditional_entropy_bits": entropy,
                "labels_used": labels_used,
            }
        )
        config_rows.append(
            {
                "task_id": task_id,
                "task_index": args.task_index,
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "method": method,
                "m": int(m),
                "replicate": replicate,
                "outcome_free_chi_global": outcome_free_chi,
                "conditional_entropy_bits": entropy,
                "labels_used": labels_used,
                "mean_pairwise_width_ratio_to_base": float(np.mean(ratios)) if ratios else 0.0,
                "median_pairwise_width_ratio_to_base": float(np.median(ratios)) if ratios else 0.0,
                "certified_pair_count": int(certified_pairs),
                "winner_set_size": len(winners),
                "winner_set_contraction": base_winner_size - len(winners),
            }
        )

    if max_entropy_mismatch > RELEASE_TOL or max_label_count_mismatch != 0:
        raise RuntimeError(
            f"reconstructed release accounting drift: entropy={max_entropy_mismatch}, "
            f"label_count={max_label_count_mismatch}"
        )
    if max_truth_violation > TRUTH_TOL:
        raise RuntimeError(f"sharp truth-containment failure: {max_truth_violation}")
    if false_certifications != 0:
        raise RuntimeError(f"false evaluation certifications: {false_certifications}")
    if true_best_exclusions != 0:
        raise RuntimeError(f"winner sets excluded complete-data best policy: {true_best_exclusions}")

    direction_df = pd.DataFrame(direction_rows)
    pair_df = pd.DataFrame(pair_rows_all)
    winner_df = pd.DataFrame(winner_rows)
    config_df = pd.DataFrame(config_rows)
    truth_df = pd.DataFrame(
        [
            {
                "task_id": task_id,
                "task_index": args.task_index,
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "direction": name,
                "evaluation_truth": float(value),
                "truth_sign": truth_sign(float(value)),
            }
            for name, value in truth.items()
        ]
    )

    if len(direction_df) != EXPECTED_CONFIGS_PER_TASK * 10:
        raise RuntimeError("evaluation direction row count mismatch")
    if len(pair_df) != EXPECTED_CONFIGS_PER_TASK * 6:
        raise RuntimeError("evaluation pairwise row count mismatch")
    if len(winner_df) != EXPECTED_CONFIGS_PER_TASK or len(config_df) != EXPECTED_CONFIGS_PER_TASK:
        raise RuntimeError("evaluation config/winner row count mismatch")

    direction_df.to_csv(args.out_dir / "evaluation_direction_rows.csv", index=False)
    pair_df.to_csv(args.out_dir / "evaluation_pairwise_rows.csv", index=False)
    winner_df.to_csv(args.out_dir / "evaluation_winner_rows.csv", index=False)
    config_df.to_csv(args.out_dir / "evaluation_config_rows.csv", index=False)
    truth_df.to_csv(args.out_dir / "evaluation_truth_rows.csv", index=False)

    validation = {
        "task_id": task_id,
        "task_index": args.task_index,
        "K": k,
        "uses_evaluation_outcomes": True,
        "n_design_users": int(len(design_users)),
        "n_eval_users": int(len(eval_users)),
        "task_video_count": k,
        "release_configs": EXPECTED_CONFIGS_PER_TASK,
        "directions": 10,
        "pairwise_directions": 6,
        "direction_rows": int(len(direction_df)),
        "pairwise_rows": int(len(pair_df)),
        "winner_rows": int(len(winner_df)),
        "max_truth_containment_violation": float(max_truth_violation),
        "false_certifications": int(false_certifications),
        "complete_data_best_exclusions": int(true_best_exclusions),
        "max_release_entropy_mismatch": float(max_entropy_mismatch),
        "max_release_label_count_mismatch": int(max_label_count_mismatch),
    }
    (args.out_dir / "evaluation_task_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(validation, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/matched_information.py <==
#!/usr/bin/env python3
"""Compute matched-information KuaiRec summaries."""


from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

METHODS = (
    "feature_ff",
    "random_hash",
    "rank_ff",
    "policy_vector_ff",
    "repair",
)
PAIRWISE = (
    ("feature_ff", "rank_ff"),
    ("feature_ff", "policy_vector_ff"),
    ("feature_ff", "repair"),
    ("policy_vector_ff", "repair"),
)
BUDGETS = (1, 2, 3, 4, 6, 8, 16, 32, 64)
GRID_POINTS = 17
TOL = 1e-10


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser()
    p.add_argument("--reference-compact", type=Path, required=True)
    p.add_argument("--reference-validation", type=Path, required=True)
    p.add_argument("--repair-method-rows", type=Path, required=True)
    p.add_argument("--repair-validation", type=Path, required=True)
    p.add_argument("--out-dir", type=Path, required=True)
    return p.parse_args()


def q25(series: pd.Series) -> float:
    return float(series.quantile(0.25))


def q75(series: pd.Series) -> float:
    return float(series.quantile(0.75))


def winner(delta: float) -> str:
    if delta < -TOL:
        return "left"
    if delta > TOL:
        return "right"
    return "tie"


def dedup_trajectory(frame: pd.DataFrame) -> pd.DataFrame:
    """Deduplicate identical entropy x values without averaging discrepant y."""
    rows: list[dict[str, float]] = []
    for entropy, group in frame.groupby("conditional_entropy_bits", sort=True):
        values = group["fixed_release_remaining"].to_numpy(dtype=float)
        if np.max(values) - np.min(values) > 1e-9:
            raise RuntimeError(
                "Same realized entropy has materially different fixed-release scores; "
                "interpolation would be ambiguous."
            )
        rows.append(
            {
                "conditional_entropy_bits": float(entropy),
                "fixed_release_remaining": float(np.mean(values)),
            }
        )
    out = pd.DataFrame(rows).sort_values("conditional_entropy_bits").reset_index(drop=True)
    if len(out) < 2:
        raise RuntimeError("Trajectory has fewer than two distinct entropy values")
    x = out["conditional_entropy_bits"].to_numpy(dtype=float)
    if np.any(np.diff(x) <= 0):
        raise RuntimeError("Entropy trajectory is not strictly increasing after de-duplication")
    return out



def main() -> None:
    args = parse_args()

    assert args.reference_compact is not None
    assert args.reference_validation is not None
    assert args.repair_method_rows is not None
    assert args.repair_validation is not None
    assert args.out_dir is not None
    args.out_dir.mkdir(parents=True, exist_ok=True)

    reference_validation = json.loads(args.reference_validation.read_text(encoding="utf-8"))
    repair_validation = json.loads(args.repair_validation.read_text(encoding="utf-8"))
    if reference_validation.get("uses_evaluation_outcomes") is not False:
        raise RuntimeError("Design summary unexpectedly uses evaluation outcomes")
    if repair_validation.get("uses_evaluation_outcomes") is not False:
        raise RuntimeError("Repair summary unexpectedly uses evaluation outcomes")
    if repair_validation.get("uses_exact_unscaled_theorem_metric") is not True:
        raise RuntimeError("Repair summary does not use the specified contract metric")
    if repair_validation.get("directionwise_empirical_rescaling") is not False:
        raise RuntimeError("Direction-wise empirical rescaling must be disabled")
    if int(repair_validation.get("tasks", -1)) != 24:
        raise RuntimeError("Repair summary does not contain all 24 tasks")

    reference = pd.read_csv(args.reference_compact)
    keep_reference = ("feature_ff", "random_hash", "rank_ff", "policy_vector_ff")
    reference = reference[reference["method"].isin(keep_reference)].copy()
    reference = reference.rename(columns={"chi_global": "fixed_release_remaining"})

    repair = pd.read_csv(args.repair_method_rows)
    required_repair = {
        "task_id",
        "K",
        "rate_regime",
        "category_composition",
        "method",
        "m",
        "fixed_release_normalized_worst_direction_remaining",
        "conditional_entropy_bits",
        "labels_used",
        "uses_evaluation_outcomes",
    }
    missing = required_repair - set(repair.columns)
    if missing:
        raise RuntimeError(f"Repair rows missing columns: {sorted(missing)}")
    if set(repair["method"].unique()) != {"repair"}:
        raise RuntimeError("Unexpected repair method identity")
    if repair["uses_evaluation_outcomes"].astype(bool).any():
        raise RuntimeError("Repair rows unexpectedly use evaluation outcomes")
    repair = repair.rename(
        columns={
            "fixed_release_normalized_worst_direction_remaining": "fixed_release_remaining"
        }
    )

    common_cols = [
        "task_id",
        "K",
        "rate_regime",
        "category_composition",
        "method",
        "m",
        "fixed_release_remaining",
        "conditional_entropy_bits",
        "labels_used",
    ]
    frame = pd.concat([reference[common_cols], repair[common_cols]], ignore_index=True)
    if set(frame["method"].unique()) != set(METHODS):
        raise RuntimeError("Combined method set mismatch")
    if frame["task_id"].nunique() != 24:
        raise RuntimeError("Combined rows do not contain 24 tasks")
    if not np.isfinite(
        frame[["fixed_release_remaining", "conditional_entropy_bits", "labels_used"]]
        .to_numpy(dtype=float)
    ).all():
        raise RuntimeError("Combined scientific quantities contain nonfinite values")
    if frame["fixed_release_remaining"].min() < -1e-8 or frame["fixed_release_remaining"].max() > 1.0 + 1e-7:
        raise RuntimeError("Fixed-release score is outside normalized range")

    trajectories: dict[tuple[str, str], pd.DataFrame] = {}
    supports: list[tuple[float, float]] = []
    trajectory_audit_rows: list[dict[str, object]] = []
    for (task_id, method), group in frame.groupby(["task_id", "method"], sort=True):
        by_m = group.sort_values("m")
        if tuple(int(v) for v in by_m["m"].tolist()) != BUDGETS:
            raise RuntimeError(f"{task_id}/{method}: budget path differs from fixed grid")
        entropy_diff = np.diff(by_m["conditional_entropy_bits"].to_numpy(dtype=float))
        score_diff = np.diff(by_m["fixed_release_remaining"].to_numpy(dtype=float))
        tr = dedup_trajectory(group)
        trajectories[(str(task_id), str(method))] = tr
        lo = float(tr["conditional_entropy_bits"].min())
        hi = float(tr["conditional_entropy_bits"].max())
        supports.append((lo, hi))
        positive_score = score_diff[score_diff > TOL]
        trajectory_audit_rows.append(
            {
                "task_id": task_id,
                "method": method,
                "entropy_budget_decrease_steps": int(np.sum(entropy_diff < -TOL)),
                "fixed_release_score_increase_steps": int(np.sum(score_diff > TOL)),
                "max_fixed_release_score_increase": (
                    float(np.max(positive_score)) if len(positive_score) else 0.0
                ),
                "min_entropy_bits": lo,
                "max_entropy_bits": hi,
            }
        )
    trajectory_audit = pd.DataFrame(trajectory_audit_rows)

    common_lo = max(v[0] for v in supports)
    common_hi = min(v[1] for v in supports)
    if not np.isfinite(common_lo) or not np.isfinite(common_hi) or common_hi <= common_lo + 1e-12:
        raise RuntimeError(f"No nontrivial common entropy support: [{common_lo}, {common_hi}]")
    grid = np.linspace(common_lo, common_hi, GRID_POINTS)

    meta = (
        frame[["task_id", "K", "rate_regime", "category_composition"]]
        .drop_duplicates("task_id")
        .set_index("task_id")
        .to_dict(orient="index")
    )
    matched_rows: list[dict[str, object]] = []
    for task_id in sorted(frame["task_id"].unique()):
        task_meta = meta[str(task_id)]
        for method in METHODS:
            tr = trajectories[(str(task_id), method)]
            x = tr["conditional_entropy_bits"].to_numpy(dtype=float)
            y = tr["fixed_release_remaining"].to_numpy(dtype=float)
            values = np.interp(grid, x, y)
            for idx, (entropy, value) in enumerate(zip(grid, values)):
                matched_rows.append(
                    {
                        "task_id": task_id,
                        "K": int(task_meta["K"]),
                        "rate_regime": str(task_meta["rate_regime"]),
                        "category_composition": str(task_meta["category_composition"]),
                        "entropy_grid_index": idx,
                        "entropy_bits": float(entropy),
                        "entropy_fraction_of_common_support": float(idx / (GRID_POINTS - 1)),
                        "method": method,
                        "interpolated_fixed_release_remaining": float(value),
                    }
                )
    matched = pd.DataFrame(matched_rows)
    if not np.isfinite(
        matched[["entropy_bits", "interpolated_fixed_release_remaining"]].to_numpy(dtype=float)
    ).all():
        raise RuntimeError("Matched-information interpolation contains nonfinite values")

    matched_summary = (
        matched.groupby(["entropy_grid_index", "entropy_bits", "method"], as_index=False)
        .agg(
            tasks=("task_id", "nunique"),
            median_remaining=("interpolated_fixed_release_remaining", "median"),
            q25_remaining=("interpolated_fixed_release_remaining", q25),
            q75_remaining=("interpolated_fixed_release_remaining", q75),
            min_remaining=("interpolated_fixed_release_remaining", "min"),
            max_remaining=("interpolated_fixed_release_remaining", "max"),
        )
    )

    wide = matched.pivot_table(
        index=[
            "task_id",
            "K",
            "rate_regime",
            "category_composition",
            "entropy_grid_index",
            "entropy_bits",
        ],
        columns="method",
        values="interpolated_fixed_release_remaining",
        aggfunc="first",
    ).reset_index()
    pair_rows: list[dict[str, object]] = []
    for left, right in PAIRWISE:
        for row in wide.itertuples(index=False):
            left_value = float(getattr(row, left))
            right_value = float(getattr(row, right))
            delta = left_value - right_value
            pair_rows.append(
                {
                    "task_id": row.task_id,
                    "K": int(row.K),
                    "rate_regime": row.rate_regime,
                    "category_composition": row.category_composition,
                    "entropy_grid_index": int(row.entropy_grid_index),
                    "entropy_bits": float(row.entropy_bits),
                    "left_method": left,
                    "right_method": right,
                    "left_minus_right": delta,
                    "winner": winner(delta),
                }
            )
    pairwise = pd.DataFrame(pair_rows)
    pairwise_wlt = (
        pairwise.groupby(
            ["entropy_grid_index", "entropy_bits", "left_method", "right_method", "winner"]
        )
        .size()
        .rename("tasks")
        .reset_index()
    )

    same_m_summary = (
        frame.groupby(["m", "method"], as_index=False)
        .agg(
            tasks=("task_id", "nunique"),
            median_remaining=("fixed_release_remaining", "median"),
            q25_remaining=("fixed_release_remaining", q25),
            q75_remaining=("fixed_release_remaining", q75),
            median_entropy_bits=("conditional_entropy_bits", "median"),
            median_labels_used=("labels_used", "median"),
        )
    )
    same_wide = frame.pivot_table(
        index=["task_id", "m"],
        columns="method",
        values="fixed_release_remaining",
        aggfunc="first",
    ).reset_index()
    same_pair_rows: list[dict[str, object]] = []
    for left, right in PAIRWISE:
        for row in same_wide.itertuples(index=False):
            delta = float(getattr(row, left)) - float(getattr(row, right))
            same_pair_rows.append(
                {
                    "task_id": row.task_id,
                    "m": int(row.m),
                    "left_method": left,
                    "right_method": right,
                    "left_minus_right": delta,
                    "winner": winner(delta),
                }
            )
    same_pair = pd.DataFrame(same_pair_rows)
    same_pair_wlt = (
        same_pair.groupby(["m", "left_method", "right_method", "winner"])
        .size()
        .rename("tasks")
        .reset_index()
    )

    checkpoint_indices = {0, GRID_POINTS // 2, GRID_POINTS - 1}
    checkpoints = matched_summary[
        matched_summary["entropy_grid_index"].isin(checkpoint_indices)
    ].copy()
    checkpoint_pairwise = pairwise_wlt[
        pairwise_wlt["entropy_grid_index"].isin(checkpoint_indices)
    ].copy()

    matched.to_csv(args.out_dir / "repair_matched_information_rows.csv", index=False)
    matched_summary.to_csv(
        args.out_dir / "repair_matched_information_method_summary.csv", index=False
    )
    pairwise.to_csv(args.out_dir / "repair_matched_information_pairwise.csv", index=False)
    pairwise_wlt.to_csv(
        args.out_dir / "repair_matched_information_pairwise_wlt.csv", index=False
    )
    same_m_summary.to_csv(args.out_dir / "repair_same_m_method_summary.csv", index=False)
    same_pair.to_csv(args.out_dir / "repair_same_m_pairwise.csv", index=False)
    same_pair_wlt.to_csv(args.out_dir / "repair_same_m_pairwise_wlt.csv", index=False)
    trajectory_audit.to_csv(args.out_dir / "repair_trajectory_audit.csv", index=False)
    checkpoints.to_csv(args.out_dir / "repair_main_checkpoint_summary.csv", index=False)
    checkpoint_pairwise.to_csv(
        args.out_dir / "repair_main_checkpoint_pairwise_wlt.csv", index=False
    )

    repair_audit = trajectory_audit[
        trajectory_audit["method"].eq("repair")
    ]
    validation = {
        "uses_evaluation_outcomes": False,
        "methods": list(METHODS),
        "n_tasks": int(frame["task_id"].nunique()),
        "rows": int(len(frame)),
        "global_common_entropy_support_bits": [float(common_lo), float(common_hi)],
        "entropy_grid_points": GRID_POINTS,
        "repair_entropy_nonmonotone_task_trajectories": int(
            np.sum(repair_audit["entropy_budget_decrease_steps"] > 0)
        ),
        "repair_fixed_score_nonmonotone_task_trajectories": int(
            np.sum(repair_audit["fixed_release_score_increase_steps"] > 0)
        ),
        "repair_max_fixed_score_single_step_increase": float(
            repair_audit["max_fixed_release_score_increase"].max()
        ),
    }
    (args.out_dir / "repair_summary_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps(validation, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/mcenter.py <==
#!/usr/bin/env python3
"""Finite contract-metric repair utilities."""


from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable

import numpy as np
from scipy.optimize import linprog
from scipy.sparse import coo_matrix

ALGORITHM_NAME = "certified_contract_mcenter_repair"
DEFAULT_TOL = 1e-9


@dataclass(frozen=True)
class OneCenterResult:
    center: np.ndarray
    radius: float


@dataclass(frozen=True)
class FarthestFirstAudit:
    requested_m: int
    effective_m: int
    best_start_index: int
    best_centers: tuple[int, ...]
    best_cover_radius: float
    largest_cover_radius: float
    packing_start_index: int
    packing_witness_indices: tuple[int, ...]
    packing_min_separation: float
    packing_lower_bound: float
    n_starts: int


@dataclass(frozen=True)
class RepairResult:
    requested_m: int
    effective_m: int
    labels: np.ndarray
    assignment_centers: np.ndarray
    prototypes: np.ndarray
    lower_bound: float
    upper_bound: float
    assignment_cover_radius: float
    certificate_ratio: float
    ff_best_cover_radius: float
    ff_largest_cover_radius: float
    ff_best_start_index: int
    labels_used: int
    source: str
    n_original: int
    n_unique: int

    def to_summary(self) -> dict[str, object]:
        return {
            "algorithm": ALGORITHM_NAME,
            "requested_m": int(self.requested_m),
            "effective_m": int(self.effective_m),
            "lower_bound": float(self.lower_bound),
            "upper_bound": float(self.upper_bound),
            "assignment_cover_radius": float(self.assignment_cover_radius),
            "certificate_ratio": float(self.certificate_ratio),
            "ff_best_cover_radius": float(self.ff_best_cover_radius),
            "ff_largest_cover_radius": float(self.ff_largest_cover_radius),
            "ff_best_start_index": int(self.ff_best_start_index),
            "labels_used": int(self.labels_used),
            "source": str(self.source),
            "n_original": int(self.n_original),
            "n_unique": int(self.n_unique),
        }


@dataclass(frozen=True)
class TransferAudit:
    labels: np.ndarray
    recentered_prototypes: np.ndarray
    packing_lower_bound: float
    applied_upper_bound: float
    raw_assignment_cover: float
    directed_eval_to_fit_cover: float
    symmetric_hausdorff_distance: float
    deterministic_transfer_upper: float
    labels_used: int

    def to_summary(self) -> dict[str, object]:
        ratio = _certificate_ratio(
            self.applied_upper_bound, self.packing_lower_bound, DEFAULT_TOL
        )
        return {
            "packing_lower_bound": float(self.packing_lower_bound),
            "applied_upper_bound": float(self.applied_upper_bound),
            "upper_over_packing_lower": float(ratio),
            "raw_assignment_cover": float(self.raw_assignment_cover),
            "directed_eval_to_fit_cover": float(self.directed_eval_to_fit_cover),
            "symmetric_hausdorff_distance": float(self.symmetric_hausdorff_distance),
            "deterministic_transfer_upper": float(self.deterministic_transfer_upper),
            "labels_used": int(self.labels_used),
        }


def _as_contract_points(points: np.ndarray) -> np.ndarray:
    arr = np.asarray(points, dtype=float)
    if arr.ndim != 3:
        raise ValueError("points must have shape (n_histories, n_directions, n_actions)")
    if min(arr.shape) <= 0:
        raise ValueError("points must be nonempty in every dimension")
    if not np.isfinite(arr).all():
        raise ValueError("points contain nonfinite values")
    return arr


def exact_unique_contract_points(points: np.ndarray) -> tuple[np.ndarray, np.ndarray]:
    """Collapse only exactly equal stacked contract points."""
    arr = _as_contract_points(points)
    flat = np.ascontiguousarray(arr.reshape(arr.shape[0], -1))
    unique_flat, inverse = np.unique(flat, axis=0, return_inverse=True)
    unique = unique_flat.reshape(-1, arr.shape[1], arr.shape[2])
    return unique, inverse.astype(int)


def contract_distance_matrix(points: np.ndarray) -> np.ndarray:
    """Return max_b ||x_i,b-x_j,b||_1 with no direction-wise scaling."""
    arr = _as_contract_points(points)
    n, n_directions, _ = arr.shape
    out = np.zeros((n, n), dtype=float)
    for b in range(n_directions):
        block = np.abs(arr[:, None, b, :] - arr[None, :, b, :]).sum(axis=2)
        out = np.maximum(out, block)
    np.fill_diagonal(out, 0.0)
    return out


def contract_cross_distances(left: np.ndarray, right: np.ndarray) -> np.ndarray:
    lhs = _as_contract_points(left)
    rhs = _as_contract_points(right)
    if lhs.shape[1:] != rhs.shape[1:]:
        raise ValueError("left/right contract dimensions differ")
    out = np.zeros((len(lhs), len(rhs)), dtype=float)
    for b in range(lhs.shape[1]):
        block = np.abs(lhs[:, None, b, :] - rhs[None, :, b, :]).sum(axis=2)
        out = np.maximum(out, block)
    return out


def distances_to_prototypes(points: np.ndarray, prototypes: np.ndarray) -> np.ndarray:
    arr = _as_contract_points(points)
    proto = np.asarray(prototypes, dtype=float)
    if proto.ndim != 3 or proto.shape[1:] != arr.shape[1:]:
        raise ValueError("prototype shape mismatch")
    if len(proto) == 0 or not np.isfinite(proto).all():
        raise ValueError("invalid prototypes")
    out = np.zeros((len(arr), len(proto)), dtype=float)
    for b in range(arr.shape[1]):
        block = np.abs(arr[:, None, b, :] - proto[None, :, b, :]).sum(axis=2)
        out = np.maximum(out, block)
    return out


def _validate_distance_matrix(distance_matrix: np.ndarray, tol: float) -> np.ndarray:
    d = np.asarray(distance_matrix, dtype=float)
    if d.ndim != 2 or d.shape[0] != d.shape[1] or len(d) == 0:
        raise ValueError("distance matrix must be nonempty and square")
    if not np.isfinite(d).all() or float(np.min(d)) < -tol:
        raise ValueError("distance matrix contains invalid values")
    scale = max(1.0, float(np.max(np.abs(d))))
    if not np.allclose(d, d.T, atol=20.0 * tol * scale, rtol=0.0):
        raise ValueError("distance matrix is not symmetric")
    if float(np.max(np.abs(np.diag(d)))) > 20.0 * tol * scale:
        raise ValueError("distance matrix has nonzero diagonal")
    return d


def farthest_first_sequence(
    distance_matrix: np.ndarray,
    start: int,
    max_centers: int,
    *,
    tol: float = DEFAULT_TOL,
) -> tuple[tuple[int, ...], np.ndarray]:
    """Run deterministic Gonzalez farthest-first from one represented start."""
    d = _validate_distance_matrix(distance_matrix, tol)
    n = len(d)
    start = int(start)
    if not (0 <= start < n):
        raise ValueError("start outside distance matrix")
    target = min(max(1, int(max_centers)), n)
    centers = [start]
    selected = np.zeros(n, dtype=bool)
    selected[start] = True
    min_distance = d[:, start].copy()
    radii = [float(np.max(min_distance))]
    while len(centers) < target:
        candidates = min_distance.copy()
        candidates[selected] = -np.inf
        nxt = int(np.argmax(candidates))
        if selected[nxt] or not np.isfinite(candidates[nxt]):
            raise RuntimeError("no unselected farthest-first point remains")
        centers.append(nxt)
        selected[nxt] = True
        min_distance = np.minimum(min_distance, d[:, nxt])
        radii.append(float(np.max(min_distance)))
    return tuple(centers), np.asarray(radii, dtype=float)


def audit_all_farthest_first_starts_path(
    distance_matrix: np.ndarray,
    budgets: Iterable[int],
    *,
    tol: float = DEFAULT_TOL,
) -> dict[int, FarthestFirstAudit]:
    """Audit every represented start once for a complete budget path."""
    d = _validate_distance_matrix(distance_matrix, tol)
    n = len(d)
    requested = sorted({int(m) for m in budgets})
    if not requested or requested[0] < 1:
        raise ValueError("budgets must contain positive integers")
    max_effective = min(max(requested), n)

    sequences: list[tuple[int, ...]] = []
    radius_paths: list[np.ndarray] = []
    for start in range(n):
        sequence, radii = farthest_first_sequence(d, start, max_effective, tol=tol)
        sequences.append(sequence)
        radius_paths.append(radii)

    audits: dict[int, FarthestFirstAudit] = {}
    for m in requested:
        effective_m = min(m, n)
        if effective_m >= n:
            audits[m] = FarthestFirstAudit(
                requested_m=m,
                effective_m=effective_m,
                best_start_index=0,
                best_centers=tuple(range(n)),
                best_cover_radius=0.0,
                largest_cover_radius=0.0,
                packing_start_index=0,
                packing_witness_indices=tuple(range(n)),
                packing_min_separation=0.0,
                packing_lower_bound=0.0,
                n_starts=n,
            )
            continue

        radii = np.asarray([path[effective_m - 1] for path in radius_paths], dtype=float)
        best_start = int(np.argmin(radii))
        largest_start = int(np.argmax(radii))
        best_cover = float(radii[best_start])
        largest_cover = float(radii[largest_start])

        packing_centers = np.asarray(sequences[largest_start][:effective_m], dtype=int)
        next_distance = np.min(d[:, packing_centers], axis=1)
        next_distance[packing_centers] = -np.inf
        witness_next = int(np.argmax(next_distance))
        witness = np.concatenate([packing_centers, np.asarray([witness_next], dtype=int)])
        sub = d[np.ix_(witness, witness)]
        tri = sub[np.triu_indices(len(witness), k=1)]
        min_sep = float(np.min(tri))
        scale = max(1.0, min_sep, largest_cover)
        if min_sep + 100.0 * tol * scale < largest_cover:
            raise RuntimeError("packing witness separation is below its cover radius")

        audits[m] = FarthestFirstAudit(
            requested_m=m,
            effective_m=effective_m,
            best_start_index=best_start,
            best_centers=tuple(sequences[best_start][:effective_m]),
            best_cover_radius=best_cover,
            largest_cover_radius=largest_cover,
            packing_start_index=largest_start,
            packing_witness_indices=tuple(int(v) for v in witness),
            packing_min_separation=min_sep,
            packing_lower_bound=largest_cover / 2.0,
            n_starts=n,
        )
    return audits


def audit_all_farthest_first_starts(
    distance_matrix: np.ndarray, m: int, *, tol: float = DEFAULT_TOL
) -> FarthestFirstAudit:
    return audit_all_farthest_first_starts_path(distance_matrix, [m], tol=tol)[int(m)]


def _sign_vectors(dim: int) -> np.ndarray:
    if dim < 1:
        raise ValueError("dim must be positive")
    integers = np.arange(1 << dim, dtype=np.uint64)[:, None]
    bits = (integers >> np.arange(dim, dtype=np.uint64)[None, :]) & 1
    return np.where(bits == 0, -1.0, 1.0)


def _support_form_l1_center(points: np.ndarray) -> tuple[np.ndarray, float]:
    pts = np.asarray(points, dtype=float)
    _, dim = pts.shape
    signs = _sign_vectors(dim)
    support = np.max(pts @ signs.T, axis=0)
    objective = np.zeros(dim + 1, dtype=float)
    objective[-1] = 1.0
    a_ub = np.concatenate([-signs, -np.ones((len(signs), 1), dtype=float)], axis=1)
    b_ub = -support
    lo = np.min(pts, axis=0)
    hi = np.max(pts, axis=0)
    bounds = [(float(lo[a]), float(hi[a])) for a in range(dim)] + [(0.0, None)]
    result = linprog(objective, A_ub=a_ub, b_ub=b_ub, bounds=bounds, method="highs")
    if not result.success or result.x is None:
        raise RuntimeError(f"support-form L1 one-center LP failed: {result.message}")
    return np.asarray(result.x[:dim], dtype=float), float(result.fun)


def _deviation_form_l1_center(points: np.ndarray) -> tuple[np.ndarray, float]:
    pts = np.asarray(points, dtype=float)
    n, dim = pts.shape
    t_idx = dim + n * dim
    nvar = t_idx + 1
    objective = np.zeros(nvar, dtype=float)
    objective[t_idx] = 1.0
    rows: list[int] = []
    cols: list[int] = []
    vals: list[float] = []
    rhs: list[float] = []
    row_idx = 0
    for i in range(n):
        for a in range(dim):
            u_idx = dim + i * dim + a
            rows.extend([row_idx, row_idx])
            cols.extend([a, u_idx])
            vals.extend([-1.0, -1.0])
            rhs.append(-float(pts[i, a]))
            row_idx += 1
            rows.extend([row_idx, row_idx])
            cols.extend([a, u_idx])
            vals.extend([1.0, -1.0])
            rhs.append(float(pts[i, a]))
            row_idx += 1
        for a in range(dim):
            rows.append(row_idx)
            cols.append(dim + i * dim + a)
            vals.append(1.0)
        rows.append(row_idx)
        cols.append(t_idx)
        vals.append(-1.0)
        rhs.append(0.0)
        row_idx += 1
    a_ub = coo_matrix(
        (np.asarray(vals, dtype=float), (np.asarray(rows), np.asarray(cols))),
        shape=(row_idx, nvar),
    ).tocsr()
    lo = np.min(pts, axis=0)
    hi = np.max(pts, axis=0)
    bounds = [(float(lo[a]), float(hi[a])) for a in range(dim)]
    bounds += [(0.0, None)] * (n * dim) + [(0.0, None)]
    result = linprog(
        objective,
        A_ub=a_ub,
        b_ub=np.asarray(rhs, dtype=float),
        bounds=bounds,
        method="highs",
    )
    if not result.success or result.x is None:
        raise RuntimeError(f"deviation-form L1 one-center LP failed: {result.message}")
    return np.asarray(result.x[:dim], dtype=float), float(result.fun)


def exact_l1_chebyshev_center(
    points: np.ndarray, *, tol: float = DEFAULT_TOL
) -> OneCenterResult:
    """Solve min_eta max_i ||x_i-eta||_1 exactly and verify the result."""
    pts = np.asarray(points, dtype=float)
    if pts.ndim != 2 or len(pts) == 0 or pts.shape[1] == 0:
        raise ValueError("points must have shape (n,d) with n,d>0")
    if not np.isfinite(pts).all():
        raise ValueError("one-center points contain nonfinite values")
    n, dim = pts.shape
    if n == 1:
        return OneCenterResult(center=pts[0].copy(), radius=0.0)
    support_constraints = (1 << dim) if dim < 63 else float("inf")
    deviation_constraints = n * (2 * dim + 1)
    if support_constraints <= deviation_constraints:
        center, solver_radius = _support_form_l1_center(pts)
    else:
        center, solver_radius = _deviation_form_l1_center(pts)
    verified = float(np.max(np.abs(pts - center[None, :]).sum(axis=1)))
    scale = max(1.0, verified, solver_radius)
    if verified > solver_radius + 5e-7 * scale:
        raise RuntimeError("one-center LP verification failed")
    return OneCenterResult(center=center, radius=verified)


def exact_contract_chebyshev_center(
    cluster_points: np.ndarray, *, tol: float = DEFAULT_TOL
) -> OneCenterResult:
    """Solve the exact ambient one-center problem for one contract label class."""
    pts = _as_contract_points(cluster_points)
    centers: list[np.ndarray] = []
    radii: list[float] = []
    for b in range(pts.shape[1]):
        result = exact_l1_chebyshev_center(pts[:, b, :], tol=tol)
        centers.append(result.center)
        radii.append(result.radius)
    center = np.stack(centers, axis=0)
    radius = float(max(radii))
    verified = float(np.max(distances_to_prototypes(pts, center[None, :, :])[:, 0]))
    scale = max(1.0, radius, verified)
    if abs(radius - verified) > 5e-7 * scale:
        raise RuntimeError("contract one-center decomposition verification failed")
    return OneCenterResult(center=center, radius=verified)


def canonicalize_labels(labels: np.ndarray) -> np.ndarray:
    lab = np.asarray(labels, dtype=int)
    if lab.ndim != 1 or len(lab) == 0:
        raise ValueError("labels must be a nonempty vector")
    mapping: dict[int, int] = {}
    out = np.empty_like(lab)
    next_label = 0
    for i, value in enumerate(lab.tolist()):
        if value not in mapping:
            mapping[value] = next_label
            next_label += 1
        out[i] = mapping[value]
    return out


def recenter_partition(
    points: np.ndarray, labels: np.ndarray, *, tol: float = DEFAULT_TOL
) -> tuple[np.ndarray, np.ndarray, float]:
    """Evaluate fixed labels by exact ambient centers without changing labels."""
    pts = _as_contract_points(points)
    lab = canonicalize_labels(labels)
    if len(lab) != len(pts):
        raise ValueError("partition length mismatch")
    prototypes: list[np.ndarray] = []
    objective = 0.0
    for value in range(int(np.max(lab)) + 1):
        idx = np.flatnonzero(lab == value)
        result = exact_contract_chebyshev_center(pts[idx], tol=tol)
        prototypes.append(result.center)
        objective = max(objective, result.radius)
    proto = np.stack(prototypes, axis=0)
    assigned = distances_to_prototypes(pts, proto)[np.arange(len(pts)), lab]
    verified = float(np.max(assigned))
    scale = max(1.0, objective, verified)
    if abs(objective - verified) > 50.0 * tol * scale:
        raise RuntimeError("partition recentering verification failed")
    return lab, proto, verified


def _certificate_ratio(upper: float, lower: float, tol: float) -> float:
    if lower <= tol:
        return 1.0 if upper <= 100.0 * tol else float("inf")
    return float(upper / lower)


def certified_contract_repair_path(
    points: np.ndarray,
    budgets: Iterable[int],
    *,
    tol: float = DEFAULT_TOL,
) -> dict[int, RepairResult]:
    """Fit the certified repair path on one finite fiber."""
    original = _as_contract_points(points)
    unique, inverse = exact_unique_contract_points(original)
    distance = contract_distance_matrix(unique)
    requested = sorted({int(m) for m in budgets})
    if not requested or requested[0] < 1:
        raise ValueError("budgets must contain positive integers")
    audits = audit_all_farthest_first_starts_path(distance, requested, tol=tol)

    results: dict[int, RepairResult] = {}
    previous_unique_labels: np.ndarray | None = None
    previous_assignment_centers: np.ndarray | None = None
    previous_prototypes: np.ndarray | None = None
    previous_upper: float | None = None
    previous_assignment_cover: float | None = None

    for m in requested:
        audit = audits[m]
        centers_idx = np.asarray(audit.best_centers, dtype=int)
        candidate_centers = unique[centers_idx].copy()
        candidate_labels = np.argmin(distance[:, centers_idx], axis=1).astype(int)
        candidate_labels, candidate_prototypes, candidate_upper = recenter_partition(
            unique, candidate_labels, tol=tol
        )
        candidate_assignment_cover = float(
            np.max(np.min(distances_to_prototypes(unique, candidate_centers), axis=1))
        )
        scale = max(1.0, candidate_assignment_cover, audit.best_cover_radius)
        if abs(candidate_assignment_cover - audit.best_cover_radius) > 200.0 * tol * scale:
            raise RuntimeError("assignment-center cover does not reproduce FF cover")

        chosen_labels = candidate_labels
        chosen_centers = candidate_centers
        chosen_prototypes = candidate_prototypes
        chosen_upper = float(candidate_upper)
        chosen_assignment_cover = candidate_assignment_cover
        source = "all_start_farthest_first_fixed_partition_exact_recentered"


        if previous_upper is not None:
            compare_tol = 100.0 * tol * max(1.0, previous_upper, chosen_upper)
            if previous_upper <= chosen_upper + compare_tol:
                assert previous_unique_labels is not None
                assert previous_assignment_centers is not None
                assert previous_prototypes is not None
                assert previous_assignment_cover is not None
                chosen_labels = previous_unique_labels.copy()
                chosen_centers = previous_assignment_centers.copy()
                chosen_prototypes = previous_prototypes.copy()
                chosen_upper = float(previous_upper)
                chosen_assignment_cover = float(previous_assignment_cover)
                source = "carried_forward_better_feasible_fixed_partition"

        lower = float(audit.packing_lower_bound)
        scale = max(1.0, lower, chosen_upper, audit.best_cover_radius)
        check_tol = 200.0 * tol * scale
        if lower > chosen_upper + check_tol:
            raise RuntimeError("packing lower bound exceeds feasible upper bound")
        if chosen_upper > audit.best_cover_radius + check_tol:
            raise RuntimeError("feasible upper exceeds current best represented cover")
        if chosen_upper > 2.0 * lower + check_tol:
            raise RuntimeError("factor-two packing certificate failed")
        if len(np.unique(chosen_labels)) > audit.effective_m:
            raise RuntimeError("repair uses more than the allowed number of labels")

        original_labels = chosen_labels[inverse].astype(int, copy=True)
        result = RepairResult(
            requested_m=int(m),
            effective_m=int(audit.effective_m),
            labels=original_labels,
            assignment_centers=chosen_centers.copy(),
            prototypes=chosen_prototypes.copy(),
            lower_bound=lower,
            upper_bound=chosen_upper,
            assignment_cover_radius=chosen_assignment_cover,
            certificate_ratio=_certificate_ratio(chosen_upper, lower, tol),
            ff_best_cover_radius=float(audit.best_cover_radius),
            ff_largest_cover_radius=float(audit.largest_cover_radius),
            ff_best_start_index=int(audit.best_start_index),
            labels_used=int(len(np.unique(original_labels))),
            source=source,
            n_original=int(len(original)),
            n_unique=int(len(unique)),
        )
        results[m] = result
        previous_unique_labels = chosen_labels.copy()
        previous_assignment_centers = chosen_centers.copy()
        previous_prototypes = chosen_prototypes.copy()
        previous_upper = chosen_upper
        previous_assignment_cover = chosen_assignment_cover
    return results


def certified_contract_repair(
    points: np.ndarray, m: int, *, tol: float = DEFAULT_TOL
) -> RepairResult:
    return certified_contract_repair_path(points, [m], tol=tol)[int(m)]


def evaluate_fitted_repair(
    fit_points: np.ndarray,
    eval_points: np.ndarray,
    fit: RepairResult,
    *,
    eval_audit: FarthestFirstAudit | None = None,
    tol: float = DEFAULT_TOL,
) -> TransferAudit:
    """Apply represented fitted centers to a new fiber and audit the labels."""
    train = _as_contract_points(fit_points)
    test = _as_contract_points(eval_points)
    if train.shape[1:] != test.shape[1:]:
        raise ValueError("fit/evaluation contract dimensions differ")

    assignment_distances = distances_to_prototypes(test, fit.assignment_centers)
    labels = canonicalize_labels(np.argmin(assignment_distances, axis=1).astype(int))
    labels, recentered, applied_upper = recenter_partition(test, labels, tol=tol)
    raw_cover = float(np.max(np.min(assignment_distances, axis=1)))

    train_unique, _ = exact_unique_contract_points(train)
    eval_unique, _ = exact_unique_contract_points(test)
    cross = contract_cross_distances(eval_unique, train_unique)
    eval_to_train = float(np.max(np.min(cross, axis=1)))
    train_to_eval = float(np.max(np.min(cross, axis=0)))
    hausdorff = max(eval_to_train, train_to_eval)
    deterministic_upper = float(fit.assignment_cover_radius + eval_to_train)
    scale = max(1.0, raw_cover, deterministic_upper)
    if raw_cover > deterministic_upper + 200.0 * tol * scale:
        raise RuntimeError("deterministic fitted-to-evaluation transfer bound failed")

    if eval_audit is None:
        eval_distance = contract_distance_matrix(eval_unique)
        eval_audit = audit_all_farthest_first_starts(
            eval_distance, fit.requested_m, tol=tol
        )
    lower = float(eval_audit.packing_lower_bound)
    scale = max(1.0, lower, applied_upper)
    if lower > applied_upper + 200.0 * tol * scale:
        raise RuntimeError("evaluation packing lower bound exceeds applied upper")
    if applied_upper > deterministic_upper + 200.0 * tol * max(1.0, applied_upper, deterministic_upper):
        raise RuntimeError("recentered evaluation upper exceeds deterministic transfer upper")

    return TransferAudit(
        labels=labels,
        recentered_prototypes=recentered,
        packing_lower_bound=lower,
        applied_upper_bound=float(applied_upper),
        raw_assignment_cover=raw_cover,
        directed_eval_to_fit_cover=eval_to_train,
        symmetric_hausdorff_distance=hausdorff,
        deterministic_transfer_upper=deterministic_upper,
        labels_used=int(len(np.unique(labels))),
    )


==> anc/src/kuairec/repair_common.py <==
#!/usr/bin/env python3
"""Shared KuaiRec repair utilities."""

from __future__ import annotations

from pathlib import Path
from typing import Any

import numpy as np
import pandas as pd

from kuairec import common as p
from kuairec import design_task as design

METHOD = "repair"


def canonical_base_cell(key: object) -> str:
    if not isinstance(key, tuple):
        key = (key,)
    return "|".join(str(value) for value in key)


def grouped_indices(keys: pd.DataFrame) -> dict[str, np.ndarray]:
    work = keys.reset_index(drop=True).copy()
    work["_row"] = np.arange(len(work), dtype=int)
    groups: dict[str, np.ndarray] = {}
    for key, group in work.groupby(list(keys.columns), dropna=False, sort=True):
        name = canonical_base_cell(key)
        if name in groups:
            raise RuntimeError(f"Duplicate canonical base cell {name}")
        groups[name] = group["_row"].to_numpy(dtype=int)
    return groups


def contract_tensor(
    directions: dict[str, np.ndarray],
    indices: np.ndarray,
    expected_names: list[str] | None = None,
) -> tuple[list[str], np.ndarray]:
    names = list(directions.keys())
    if expected_names is not None and names != expected_names:
        raise RuntimeError("Train/evaluation contract direction order differs")
    points = np.stack(
        [np.asarray(directions[name][indices], dtype=float) for name in names],
        axis=1,
    )
    if points.ndim != 3 or not np.isfinite(points).all():
        raise RuntimeError("Invalid contract tensor")
    return names, points


def prepare_task(
    data_dir: Path,
    task_manifest: Path,
    task_index: int,
) -> dict[str, Any]:
    manifest = pd.read_csv(task_manifest)
    task_ids = design.canonical_task_ids(manifest)
    if len(task_ids) != 24:
        raise RuntimeError(f"Task manifest must contain 24 tasks, found {len(task_ids)}")
    if not (0 <= task_index < len(task_ids)):
        raise RuntimeError(f"task-index {task_index} outside 0..{len(task_ids) - 1}")

    task_id = task_ids[task_index]
    task_df = manifest[manifest["task_id"] == task_id].copy().sort_values("slot")
    k = int(task_df["K"].iloc[0])
    if len(task_df) != k:
        raise RuntimeError(f"{task_id}: task rows {len(task_df)} != K={k}")

    small_path = p.find_one(data_dir, "small_matrix.csv")
    user_path = p.find_one(data_dir, "user_features.csv")
    identifiers = pd.read_csv(
        small_path,
        usecols=["user_id", "video_id"],
        dtype={"user_id": "int64", "video_id": "int64"},
    )
    users = np.sort(identifiers["user_id"].unique()).astype(np.int64)
    del identifiers
    design_users = users[users % 2 == 0]
    eval_users = users[users % 2 == 1]
    if len(design_users) != 682 or len(eval_users) != 729:
        raise RuntimeError("Unexpected KuaiRec parity split")

    selected_videos = set(int(value) for value in task_df["video_id"])
    design_outcomes = p.read_even_outcomes(small_path, selected_videos)

    user_features = pd.read_csv(user_path)
    if "user_id" not in user_features.columns:
        raise RuntimeError("user_features.csv missing user_id")
    user_features = (
        user_features[user_features["user_id"].isin(users)]
        .copy()
        .sort_values("user_id")
        .set_index("user_id")
    )
    if not set(p.BASE_RELEASE_COLUMNS).issubset(user_features.columns):
        raise RuntimeError("Missing base-release columns")
    if not set(users).issubset(user_features.index):
        raise RuntimeError("Missing user feature rows")

    feature_columns = list(user_features.columns)
    raw_train = user_features.loc[design_users, feature_columns].copy()
    raw_eval = user_features.loc[eval_users, feature_columns].copy()
    preprocessor = p.build_preprocessor(raw_train)
    x_train = np.asarray(preprocessor.fit_transform(raw_train), dtype=float)
    x_eval = np.asarray(preprocessor.transform(raw_eval), dtype=float)
    train_keys = (
        raw_train[p.BASE_RELEASE_COLUMNS].fillna("<NA>").astype(str).reset_index(drop=True)
    )
    eval_keys = (
        raw_eval[p.BASE_RELEASE_COLUMNS].fillna("<NA>").astype(str).reset_index(drop=True)
    )

    train_scores, eval_scores, design_means = p.fit_task_models(
        task_df,
        design_outcomes,
        design_users,
        x_train,
        x_eval,
    )
    train_policies = p.policy_family(train_scores, design_means)
    eval_policies = p.policy_family(eval_scores, design_means)
    p.validate_policies(train_policies)
    p.validate_policies(eval_policies)
    train_directions = p.direction_arrays(train_policies)
    eval_directions = p.direction_arrays(eval_policies)
    if len(train_directions) != 10 or list(train_directions) != list(eval_directions):
        raise RuntimeError("evaluation contract must have ten aligned directions")

    return {
        "task_id": task_id,
        "task_df": task_df,
        "K": k,
        "design_users": design_users,
        "eval_users": eval_users,
        "train_keys": train_keys,
        "eval_keys": eval_keys,
        "train_directions": train_directions,
        "eval_directions": eval_directions,
    }


==> anc/src/kuairec/repair_evaluation_summary.py <==
#!/usr/bin/env python3
"""Aggregate evaluation results for the repair refinement."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

from kuairec import common as p
from kuairec import design_task as design

METHOD = "repair"
MAIN_METHODS = (
    "feature_ff",
    "random_hash",
    "rank_ff",
    "policy_vector_ff",
    METHOD,
)
TRUTH_TOL = 1e-8
REPAIR_SCORE_TOL = 1e-7
REFERENCE_EVALUATION_TOL = 1e-6
EVALUATION_CONFIGS_PER_TASK = 10


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--task-manifest", type=Path, required=True)
    ap.add_argument("--tasks-dir", type=Path, required=True)
    ap.add_argument("--reference-evaluation-dir", type=Path, required=True)
    ap.add_argument("--repair-method-csv", type=Path, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def q25(x: pd.Series) -> float:
    return float(x.quantile(0.25))


def q75(x: pd.Series) -> float:
    return float(x.quantile(0.75))


def max_join_mismatch(
    left: pd.DataFrame,
    right: pd.DataFrame,
    *,
    keys: list[str],
    numeric: list[str],
    text: list[str] | None = None,
) -> float:
    merged = left.merge(right, on=keys, how="outer", suffixes=("__current", "__reference"), indicator=True)
    if not (merged["_merge"] == "both").all():
        raise RuntimeError(f"reference evaluation key mismatch on {keys}")
    mismatch = 0.0
    for col in numeric:
        a = merged[f"{col}__current"].to_numpy(dtype=float)
        b = merged[f"{col}__reference"].to_numpy(dtype=float)
        if not np.isfinite(a).all() or not np.isfinite(b).all():
            raise RuntimeError(f"nonfinite reference comparison field {col}")
        mismatch = max(mismatch, float(np.max(np.abs(a - b))))
    for col in text or []:
        a = merged[f"{col}__current"].fillna("").astype(str)
        b = merged[f"{col}__reference"].fillna("").astype(str)
        if not (a == b).all():
            raise RuntimeError(f"reference text mismatch in {col}")
    return mismatch


def main() -> None:
    args = parse_args()
    args.out_dir.mkdir(parents=True, exist_ok=True)
    manifest = pd.read_csv(args.task_manifest)
    task_ids = design.canonical_task_ids(manifest)
    if len(task_ids) != 24 or manifest["video_id"].nunique() != 144:
        raise RuntimeError("task manifest dimensions changed")

    direction_frames: list[pd.DataFrame] = []
    pair_frames: list[pd.DataFrame] = []
    winner_frames: list[pd.DataFrame] = []
    config_frames: list[pd.DataFrame] = []
    truth_frames: list[pd.DataFrame] = []
    validations: list[dict[str, object]] = []

    for index, task_id in enumerate(task_ids):
        td = args.tasks_dir / f"task_{index:02d}"
        required = [
            td / "repair_evaluation_direction_rows.csv",
            td / "repair_evaluation_pairwise_rows.csv",
            td / "repair_evaluation_winner_rows.csv",
            td / "repair_evaluation_config_rows.csv",
            td / "repair_evaluation_truth_rows.csv",
            td / "repair_evaluation_task_validation.json",
        ]
        missing = [str(x) for x in required if not x.exists()]
        if missing:
            raise RuntimeError(f"{task_id}: missing Repair evaluation artifacts {missing}")
        val = json.loads((td / "repair_evaluation_task_validation.json").read_text(encoding="utf-8"))
        if val.get("task_id") != task_id or int(val.get("task_index", -1)) != index:
            raise RuntimeError(f"{task_id}: task identity mismatch")
        if val.get("uses_evaluation_outcomes") is not True:
            raise RuntimeError(f"{task_id}: evaluation outcomes were not used")
        if float(val.get("max_release_entropy_mismatch", 1.0)) > 1e-8:
            raise RuntimeError(f"{task_id}: Repair entropy drift")
        if int(val.get("max_release_label_count_mismatch", 1)) != 0:
            raise RuntimeError(f"{task_id}: Repair label-count drift")
        if float(val.get("max_repair_score_mismatch", 1.0)) > REPAIR_SCORE_TOL:
            raise RuntimeError(f"{task_id}: Repair score mismatch")
        if float(val.get("max_truth_containment_violation", 1.0)) > TRUTH_TOL:
            raise RuntimeError(f"{task_id}: truth containment failure")
        if int(val.get("false_certifications", 1)) != 0:
            raise RuntimeError(f"{task_id}: false certification")
        if int(val.get("complete_data_best_exclusions", 1)) != 0:
            raise RuntimeError(f"{task_id}: complete-data best exclusion")
        validations.append(val)
        direction_frames.append(pd.read_csv(td / "repair_evaluation_direction_rows.csv"))
        pair_frames.append(pd.read_csv(td / "repair_evaluation_pairwise_rows.csv"))
        winner_frames.append(pd.read_csv(td / "repair_evaluation_winner_rows.csv"))
        config_frames.append(pd.read_csv(td / "repair_evaluation_config_rows.csv"))
        truth_frames.append(pd.read_csv(td / "repair_evaluation_truth_rows.csv"))

    directions = pd.concat(direction_frames, ignore_index=True)
    pairs = pd.concat(pair_frames, ignore_index=True)
    winners = pd.concat(winner_frames, ignore_index=True)
    configs = pd.concat(config_frames, ignore_index=True)
    truths = pd.concat(truth_frames, ignore_index=True)

    if len(directions) != 24 * EVALUATION_CONFIGS_PER_TASK * 10:
        raise RuntimeError(f"Repair evaluation direction rows {len(directions)}")
    if len(pairs) != 24 * EVALUATION_CONFIGS_PER_TASK * 6:
        raise RuntimeError(f"Repair evaluation pair rows {len(pairs)}")
    if len(winners) != 24 * EVALUATION_CONFIGS_PER_TASK or len(configs) != 24 * EVALUATION_CONFIGS_PER_TASK:
        raise RuntimeError("Repair evaluation winner/config row count mismatch")
    if len(truths) != 24 * 10:
        raise RuntimeError("Repair evaluation truth row count mismatch")

    repair_configs = configs[configs["method"] == METHOD].copy()
    if len(repair_configs) != 24 * len(p.BUDGETS):
        raise RuntimeError("Repair evaluation does not contain all task-budget rows")
    for task_id in task_ids:
        got = set(repair_configs.loc[repair_configs["task_id"] == task_id, "m"].astype(int))
        if got != set(int(x) for x in p.BUDGETS):
            raise RuntimeError(f"{task_id}: Repair evaluation budget mismatch")

    if float(directions["truth_containment_violation"].max()) > TRUTH_TOL:
        raise RuntimeError("global Repair truth-containment failure")
    if pairs["false_certification"].astype(str).str.lower().isin(["true", "1"]).any():
        raise RuntimeError("global Repair false-certification failure")
    if (~winners["contains_all_complete_data_best"].astype(str).str.lower().isin(["true", "1"])).any():
        raise RuntimeError("Repair winner set excluded complete-data best")


    reference_dir = args.reference_evaluation_dir
    reference_directions = pd.read_csv(reference_dir / "full_evaluation_direction_rows.csv")
    reference_pairs = pd.read_csv(reference_dir / "full_evaluation_pairwise_rows.csv")
    reference_winners = pd.read_csv(reference_dir / "full_evaluation_winner_rows.csv")
    reference_truths = pd.read_csv(reference_dir / "full_evaluation_truth_rows.csv")
    reference_compact = pd.read_csv(reference_dir / "full_evaluation_config_compact.csv")

    base_directions = directions[directions["method"] == "base"].copy()
    reference_base_directions = reference_directions[reference_directions["method"] == "base"].copy()
    base_direction_mismatch = max_join_mismatch(
        base_directions,
        reference_base_directions,
        keys=["task_id", "direction"],
        numeric=["sharp_lower", "sharp_upper", "sharp_width", "evaluation_truth"],
    )
    base_pairs = pairs[pairs["method"] == "base"].copy()
    reference_base_pairs = reference_pairs[reference_pairs["method"] == "base"].copy()
    base_pair_mismatch = max_join_mismatch(
        base_pairs,
        reference_base_pairs,
        keys=["task_id", "direction"],
        numeric=["sharp_lower", "sharp_upper", "sharp_width", "evaluation_truth"],
        text=["certified_sign"],
    )
    base_winners = winners[winners["method"] == "base"].copy()
    reference_base_winners = reference_winners[reference_winners["method"] == "base"].copy()
    base_winner_mismatch = max_join_mismatch(
        base_winners,
        reference_base_winners,
        keys=["task_id"],
        numeric=["winner_set_size", "certified_pair_count"],
        text=["winner_set"],
    )
    truth_mismatch = max_join_mismatch(
        truths,
        reference_truths,
        keys=["task_id", "direction"],
        numeric=["evaluation_truth"],
        text=["truth_sign"],
    )
    max_reference_evaluation_mismatch = max(
        base_direction_mismatch,
        base_pair_mismatch,
        base_winner_mismatch,
        truth_mismatch,
    )
    if max_reference_evaluation_mismatch > REFERENCE_EVALUATION_TOL:
        raise RuntimeError(f"reference base/truth evaluation drift {max_reference_evaluation_mismatch}")


    repair_expected = pd.read_csv(args.repair_method_csv)
    repair_expected = repair_expected[repair_expected["method"] == METHOD][
        [
            "task_id",
            "m",
            "fixed_release_normalized_worst_direction_remaining",
            "conditional_entropy_bits",
            "labels_used",
        ]
    ].copy()
    check = repair_configs.merge(
        repair_expected,
        on=["task_id", "m"],
        how="outer",
        validate="one_to_one",
        indicator=True,
    )
    if not (check["_merge"] == "both").all():
        raise RuntimeError("Repair task-budget join mismatch")
    score_mismatch = float(
        np.max(
            np.abs(
                check["outcome_free_score"].to_numpy(float)
                - check["fixed_release_normalized_worst_direction_remaining"].to_numpy(float)
            )
        )
    )
    entropy_mismatch = float(
        np.max(
            np.abs(
                check["conditional_entropy_bits_x"].to_numpy(float)
                - check["conditional_entropy_bits_y"].to_numpy(float)
            )
        )
    )
    label_mismatch = int(
        np.max(
            np.abs(
                check["labels_used_x"].to_numpy(int)
                - check["labels_used_y"].to_numpy(int)
            )
        )
    )
    if score_mismatch > 1e-8 or entropy_mismatch > 1e-8 or label_mismatch != 0:
        raise RuntimeError("Repair evaluation does not reproduce repair release accounting")


    reference_main = reference_compact[
        reference_compact["method"].isin(["feature_ff", "random_hash", "rank_ff", "policy_vector_ff"])
    ].copy()
    repair_main = repair_configs.copy()
    repair_main["replicate_summary"] = ""
    repair_main = repair_main.rename(columns={"outcome_free_score": "outcome_free_chi_global"})
    keep = [
        "task_id",
        "task_index",
        "K",
        "rate_regime",
        "category_composition",
        "method",
        "m",
        "replicate_summary",
        "outcome_free_chi_global",
        "conditional_entropy_bits",
        "labels_used",
        "mean_pairwise_width_ratio_to_base",
        "median_pairwise_width_ratio_to_base",
        "certified_pair_count",
        "winner_set_size",
        "winner_set_contraction",
    ]
    main_configs = pd.concat([reference_main[keep], repair_main[keep]], ignore_index=True)
    if set(main_configs["method"].unique()) != set(MAIN_METHODS):
        raise RuntimeError("five-method Figure-2 method set mismatch")
    if len(main_configs) != 24 * len(p.BUDGETS) * len(MAIN_METHODS):
        raise RuntimeError(f"five-method Figure-2 row count {len(main_configs)}")

    method_budget = (
        main_configs.groupby(["method", "m"], as_index=False)
        .agg(
            tasks=("task_id", "nunique"),
            median_outcome_free_score=("outcome_free_chi_global", "median"),
            median_entropy_bits=("conditional_entropy_bits", "median"),
            median_pairwise_width_ratio=("mean_pairwise_width_ratio_to_base", "median"),
            q25_pairwise_width_ratio=("mean_pairwise_width_ratio_to_base", q25),
            q75_pairwise_width_ratio=("mean_pairwise_width_ratio_to_base", q75),
            median_certified_pairs=("certified_pair_count", "median"),
            mean_certified_pairs=("certified_pair_count", "mean"),
            median_winner_set_size=("winner_set_size", "median"),
            mean_winner_set_size=("winner_set_size", "mean"),
        )
    )

    endpoint = main_configs[main_configs["m"].astype(int) == 64].copy()
    endpoint["policies_ruled_out"] = 4.0 - endpoint["winner_set_size"].astype(float)
    if len(endpoint) != 24 * len(MAIN_METHODS):
        raise RuntimeError("Figure-2 endpoint atlas row count mismatch")
    if endpoint["policies_ruled_out"].min() < -1e-9 or endpoint["policies_ruled_out"].max() > 3 + 1e-9:
        raise RuntimeError("Figure-2 endpoint decision value outside 0..3")

    policy = main_configs[main_configs["method"] == "policy_vector_ff"].copy()
    repair = main_configs[main_configs["method"] == METHOD].copy()
    comparison = policy.merge(
        repair,
        on=["task_id", "task_index", "K", "rate_regime", "category_composition", "m"],
        suffixes=("__policy", "__repair"),
        validate="one_to_one",
    )
    comparison["repair_minus_policy_width_ratio"] = (
        comparison["mean_pairwise_width_ratio_to_base__repair"]
        - comparison["mean_pairwise_width_ratio_to_base__policy"]
    )
    comparison["repair_minus_policy_certified_pairs"] = (
        comparison["certified_pair_count__repair"]
        - comparison["certified_pair_count__policy"]
    )
    comparison["repair_minus_policy_winner_size"] = (
        comparison["winner_set_size__repair"]
        - comparison["winner_set_size__policy"]
    )

    directions.to_csv(args.out_dir / "repair_evaluation_direction_rows.csv", index=False)
    pairs.to_csv(args.out_dir / "repair_evaluation_pairwise_rows.csv", index=False)
    winners.to_csv(args.out_dir / "repair_evaluation_winner_rows.csv", index=False)
    configs.to_csv(args.out_dir / "repair_evaluation_config_rows.csv", index=False)
    truths.to_csv(args.out_dir / "repair_evaluation_truth_rows.csv", index=False)
    pd.DataFrame(validations).to_csv(args.out_dir / "repair_evaluation_task_validations.csv", index=False)
    main_configs.to_csv(args.out_dir / "figure2_five_method_task_budget_rows.csv", index=False)
    method_budget.to_csv(args.out_dir / "figure2_five_method_budget_summary.csv", index=False)
    endpoint.to_csv(args.out_dir / "figure2_decision_atlas_m64.csv", index=False)
    comparison.to_csv(args.out_dir / "repair_vs_policy_evaluation_taskwise.csv", index=False)

    max_task_repair_score_mismatch = max(
        float(v.get("max_repair_score_mismatch", 0.0)) for v in validations
    )
    validation = {
        "uses_evaluation_outcomes": True,
        "video_count": 144,
        "n_tasks": 24,
        "repair_budgets": [int(x) for x in p.BUDGETS],
        "repair_config_rows": int(len(repair_configs)),
        "repair_direction_rows": int(len(directions[directions["method"] == METHOD])),
        "repair_pairwise_rows": int(len(pairs[pairs["method"] == METHOD])),
        "figure2_five_method_rows": int(len(main_configs)),
        "figure2_endpoint_rows": int(len(endpoint)),
        "max_truth_containment_violation": float(directions["truth_containment_violation"].max()),
        "false_certifications": 0,
        "complete_data_best_exclusions": 0,
        "max_task_repair_score_mismatch": max_task_repair_score_mismatch,
        "repair_score_recompute_tolerance": REPAIR_SCORE_TOL,
        "max_repair_score_mismatch": score_mismatch,
        "max_repair_entropy_mismatch": entropy_mismatch,
        "max_repair_label_count_mismatch": label_mismatch,
        "max_reference_base_truth_evaluation_mismatch": max_reference_evaluation_mismatch,
        "reference_evaluation_tolerance": REFERENCE_EVALUATION_TOL,
    }
    (args.out_dir / "repair_evaluation_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps(validation, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/repair_evaluation_task.py <==
#!/usr/bin/env python3
"""Evaluate the repair refinement for one KuaiRec task."""


from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

from kuairec import common as p
from kuairec import design_task as design
from kuairec import evaluation_task as evaluation
from kuairec.common import read_selected_binary_outcomes_strict

METHOD = "repair"
EXPECTED_CONFIGS = 10
TRUTH_TOL = 1e-8
RELEASE_TOL = 1e-8
REPAIR_SCORE_TOL = 1e-7
CERT_TOL = evaluation.CERT_TOL


def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--data-dir", type=Path, required=True)
    ap.add_argument("--task-manifest", type=Path, required=True)
    ap.add_argument("--task-index", type=int, required=True)
    ap.add_argument("--repair-labels", type=Path, required=True)
    ap.add_argument("--repair-method-csv", type=Path, required=True)
    ap.add_argument("--out-dir", type=Path, required=True)
    return ap.parse_args()


def repair_method_lookup(path: Path, task_id: str) -> dict[int, dict[str, float | int]]:
    df = pd.read_csv(path)
    need = {
        "task_id",
        "method",
        "m",
        "fixed_release_normalized_worst_direction_remaining",
        "labels_used",
        "conditional_entropy_bits",
    }
    if not need.issubset(df.columns):
        raise RuntimeError(f"repair method CSV missing {sorted(need - set(df.columns))}")
    df = df[(df["task_id"] == task_id) & (df["method"] == METHOD)].copy()
    if len(df) != len(p.BUDGETS):
        raise RuntimeError(f"{task_id}: expected nine Repair rows, found {len(df)}")
    out: dict[int, dict[str, float | int]] = {}
    for row in df.itertuples(index=False):
        m = int(row.m)
        if m in out:
            raise RuntimeError(f"duplicate Repair m={m} for {task_id}")
        out[m] = {
            "score": float(row.fixed_release_normalized_worst_direction_remaining),
            "labels_used": int(row.labels_used),
            "entropy": float(row.conditional_entropy_bits),
        }
    if set(out) != set(int(x) for x in p.BUDGETS):
        raise RuntimeError(f"{task_id}: Repair budget set changed")
    return out



def load_repair_labels(
    path: Path,
    *,
    task_id: str,
    task_index: int,
    k: int,
    eval_users: np.ndarray,
) -> dict[int, np.ndarray]:
    df = pd.read_csv(path)
    need = {"task_id", "task_index", "K", "m", "user_id", "label"}
    if not need.issubset(df.columns):
        raise RuntimeError(f"repair labels missing {sorted(need - set(df.columns))}")
    if set(df["task_id"].astype(str)) != {task_id}:
        raise RuntimeError(f"{task_id}: repair label task identity mismatch")
    if set(df["task_index"].astype(int)) != {int(task_index)}:
        raise RuntimeError(f"{task_id}: repair label task-index mismatch")
    if set(df["K"].astype(int)) != {int(k)}:
        raise RuntimeError(f"{task_id}: repair label K mismatch")
    if len(df) != len(eval_users) * len(p.BUDGETS):
        raise RuntimeError(f"{task_id}: repair label row count {len(df)} is unexpected")

    labels_by_m: dict[int, np.ndarray] = {}
    expected_users = np.asarray(eval_users, dtype=np.int64)
    for m in p.BUDGETS:
        sub = df[df["m"].astype(int) == int(m)].copy().sort_values("user_id")
        users = sub["user_id"].to_numpy(dtype=np.int64)
        if not np.array_equal(users, expected_users):
            raise RuntimeError(f"{task_id}/m={m}: repair label user set/order mismatch")
        labels = sub["label"].to_numpy(dtype=int)
        if len(np.unique(labels)) > int(m):
            raise RuntimeError(f"{task_id}/m={m}: repair labels exceed budget")
        labels_by_m[int(m)] = labels
    if set(labels_by_m) != set(int(x) for x in p.BUDGETS):
        raise RuntimeError(f"{task_id}: repair label budget set mismatch")
    return labels_by_m



def main() -> None:
    args = parse_args()

    assert args.data_dir is not None and args.task_manifest is not None
    assert args.task_index is not None and args.repair_labels is not None
    assert args.repair_method_csv is not None and args.out_dir is not None
    args.out_dir.mkdir(parents=True, exist_ok=True)
    manifest = pd.read_csv(args.task_manifest)
    task_ids = design.canonical_task_ids(manifest)
    if len(task_ids) != 24 or not (0 <= int(args.task_index) < 24):
        raise RuntimeError("task manifest must contain 24 tasks")
    task_id = task_ids[int(args.task_index)]
    task_df = manifest[manifest["task_id"] == task_id].copy().sort_values("slot")
    k = int(task_df["K"].iloc[0])
    if len(task_df) != k:
        raise RuntimeError(f"{task_id}: task rows != K")
    rate_regime = str(task_df["rate_regime"].iloc[0])
    composition = str(task_df["category_composition"].iloc[0])
    videos = task_df["video_id"].to_numpy(dtype=int)
    video_set = set(int(v) for v in videos)

    small_path = p.find_one(args.data_dir, "small_matrix.csv")
    user_path = p.find_one(args.data_dir, "user_features.csv")


    ids = pd.read_csv(
        small_path,
        usecols=["user_id", "video_id"],
        dtype={"user_id": "int64", "video_id": "int64"},
    )
    users = np.sort(ids["user_id"].unique()).astype(np.int64)
    del ids
    design_users = users[users % 2 == 0]
    eval_users = users[users % 2 == 1]
    if len(design_users) != 682 or len(eval_users) != 729:
        raise RuntimeError("unexpected KuaiRec parity split")

    labels_by_m = load_repair_labels(
        args.repair_labels,
        task_id=task_id,
        task_index=int(args.task_index),
        k=k,
        eval_users=eval_users,
    )
    repair_reference = repair_method_lookup(args.repair_method_csv, task_id)


    design_outcomes = read_selected_binary_outcomes_strict(
        small_path, video_set, user_parity=0
    )
    evaluation_outcomes = read_selected_binary_outcomes_strict(
        small_path, video_set, user_parity=1
    )
    if len(evaluation_outcomes) != len(eval_users) * k:
        raise RuntimeError(f"{task_id}: incomplete evaluation outcome rows")
    evaluation_y = evaluation.outcome_matrix(evaluation_outcomes, eval_users, videos)

    uf = pd.read_csv(user_path)
    if "user_id" not in uf.columns:
        raise RuntimeError("user_features.csv missing user_id")
    uf = uf[uf["user_id"].isin(users)].copy().sort_values("user_id").set_index("user_id")
    if not set(p.BASE_RELEASE_COLUMNS).issubset(uf.columns):
        raise RuntimeError("missing base-release columns")
    if not set(users).issubset(uf.index):
        raise RuntimeError("missing user feature rows")

    feature_cols = list(uf.columns)
    raw_train = uf.loc[design_users, feature_cols].copy()
    raw_eval = uf.loc[eval_users, feature_cols].copy()
    pre = p.build_preprocessor(raw_train)
    x_train = np.asarray(pre.fit_transform(raw_train), dtype=float)
    x_eval = np.asarray(pre.transform(raw_eval), dtype=float)
    eval_keys = raw_eval[p.BASE_RELEASE_COLUMNS].fillna("<NA>").astype(str).reset_index(drop=True)

    _, eval_scores, design_means = p.fit_task_models(
        task_df, design_outcomes, design_users, x_train, x_eval
    )
    eval_policies = p.policy_family(eval_scores, design_means)
    p.validate_policies(eval_policies)
    eval_dirs = p.direction_arrays(eval_policies)
    if len(eval_dirs) != 10:
        raise RuntimeError("evaluation contract must contain ten directions")

    truth = {
        name: float(np.mean(np.sum(vec * evaluation_y, axis=1)))
        for name, vec in eval_dirs.items()
    }
    policy_truth = {name: truth[name] for name in p.POLICY_NAMES}
    best_value = max(policy_truth.values())
    true_best = [
        name for name in p.POLICY_NAMES
        if best_value - policy_truth[name] <= CERT_TOL
    ]

    base_radii = {
        name: p.mean_cell_radius(vec, eval_keys)
        for name, vec in eval_dirs.items()
    }

    max_entropy_mismatch = 0.0
    max_label_count_mismatch = 0
    max_repair_score_mismatch = 0.0
    for m in p.BUDGETS:
        labels = labels_by_m[int(m)]
        entropy, _, _ = p.conditional_entropy_and_imbalance(labels, eval_keys)
        labels_used = int(len(np.unique(labels)))
        repair_score, _ = p.full_contract_geometry(eval_dirs, eval_keys, labels, base_radii)
        exp = repair_reference[int(m)]
        max_entropy_mismatch = max(max_entropy_mismatch, abs(entropy - float(exp["entropy"])))
        max_label_count_mismatch = max(
            max_label_count_mismatch,
            abs(labels_used - int(exp["labels_used"])),
        )
        max_repair_score_mismatch = max(
            max_repair_score_mismatch,
            abs(repair_score - float(exp["score"])),
        )
    if max_entropy_mismatch > RELEASE_TOL:
        raise RuntimeError(f"{task_id}: repair-label entropy mismatch {max_entropy_mismatch}")
    if max_label_count_mismatch != 0:
        raise RuntimeError(f"{task_id}: repair-label count mismatch {max_label_count_mismatch}")
    if max_repair_score_mismatch > REPAIR_SCORE_TOL:
        raise RuntimeError(f"{task_id}: repair-score mismatch {max_repair_score_mismatch}")

    configs: list[tuple[str, int, np.ndarray | None]] = [("base", 1, None)]
    configs.extend((METHOD, int(m), labels_by_m[int(m)]) for m in p.BUDGETS)
    if len(configs) != EXPECTED_CONFIGS:
        raise RuntimeError("Repair evaluation config count changed")

    direction_rows: list[dict[str, object]] = []
    pair_rows_all: list[dict[str, object]] = []
    winner_rows: list[dict[str, object]] = []
    config_rows: list[dict[str, object]] = []
    max_truth_violation = 0.0
    false_certifications = 0
    true_best_exclusions = 0
    base_pair_widths: dict[str, float] | None = None
    base_winner_size: int | None = None

    for method, m, labels in configs:
        if labels is None:
            refined = eval_keys.copy()
            labels_used = 1
            entropy = 0.0
            outcome_free_score = 1.0
        else:
            refined = eval_keys.copy()
            refined["_J"] = np.asarray(labels, dtype=int)
            labels_used = int(len(np.unique(labels)))
            entropy, _, _ = p.conditional_entropy_and_imbalance(labels, eval_keys)
            outcome_free_score = float(repair_reference[int(m)]["score"])
        groups = evaluation.group_indices(refined)

        current: dict[str, dict[str, object]] = {}
        for direction, vec in eval_dirs.items():
            lo, hi, width, n_cells, singleton_cells, sparse_cells, dual_cells = (
                evaluation.sharp_endpoint_over_release(vec, groups, evaluation_y)
            )
            tv = float(truth[direction])
            violation = max(0.0, lo - tv, tv - hi)
            max_truth_violation = max(max_truth_violation, violation)
            row = {
                "task_id": task_id,
                "task_index": int(args.task_index),
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "method": method,
                "m": int(m),
                "direction": direction,
                "sharp_lower": lo,
                "sharp_upper": hi,
                "sharp_width": width,
                "evaluation_truth": tv,
                "truth_containment_violation": violation,
                "release_cells": n_cells,
                "singleton_cells": singleton_cells,
                "sparse_cells": sparse_cells,
                "dual_cells": dual_cells,
                "outcome_free_score": outcome_free_score,
                "conditional_entropy_bits": entropy,
                "labels_used": labels_used,
            }
            direction_rows.append(row)
            current[direction] = row

        pair_rows: list[dict[str, object]] = []
        for left, right, dname in evaluation.PAIR_SPECS:
            d = current[dname]
            lo = float(d["sharp_lower"])
            hi = float(d["sharp_upper"])
            width = float(d["sharp_width"])
            tv = float(d["evaluation_truth"])
            cert = evaluation.certified_sign(lo, hi)
            tsign = evaluation.truth_sign(tv)
            false = cert != "unresolved" and cert != tsign
            false_certifications += int(false)
            pair_rows.append(
                {
                    "task_id": task_id,
                    "task_index": int(args.task_index),
                    "K": k,
                    "rate_regime": rate_regime,
                    "category_composition": composition,
                    "method": method,
                    "m": int(m),
                    "left_policy": left,
                    "right_policy": right,
                    "direction": dname,
                    "sharp_lower": lo,
                    "sharp_upper": hi,
                    "sharp_width": width,
                    "evaluation_truth": tv,
                    "truth_sign": tsign,
                    "certified_sign": cert,
                    "false_certification": bool(false),
                    "is_exact": bool(width <= CERT_TOL),
                    "outcome_free_score": outcome_free_score,
                    "conditional_entropy_bits": entropy,
                    "labels_used": labels_used,
                }
            )

        if method == "base":
            base_pair_widths = {
                str(row["direction"]): float(row["sharp_width"])
                for row in pair_rows
            }
        if base_pair_widths is None:
            raise RuntimeError("base release must be processed first")

        ratios: list[float] = []
        for row in pair_rows:
            base_width = float(base_pair_widths[str(row["direction"])])
            width = float(row["sharp_width"])
            if base_width <= CERT_TOL:
                ratio = 0.0 if width <= CERT_TOL else float("inf")
            else:
                ratio = width / base_width
                ratios.append(ratio)
            row["base_sharp_width"] = base_width
            row["width_ratio_to_base"] = ratio
            row["width_contraction_from_base"] = base_width - width
            pair_rows_all.append(row)

        winners, edges = evaluation.winner_from_pairs(pair_rows)
        if method == "base":
            base_winner_size = len(winners)
        if base_winner_size is None:
            raise RuntimeError("base winner set must be processed first")
        contains_true_best = all(name in winners for name in true_best)
        true_best_exclusions += int(not contains_true_best)
        certified_pairs = sum(
            str(row["certified_sign"]) != "unresolved" for row in pair_rows
        )
        winner_rows.append(
            {
                "task_id": task_id,
                "task_index": int(args.task_index),
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "method": method,
                "m": int(m),
                "winner_set": "|".join(winners),
                "winner_set_size": len(winners),
                "base_winner_set_size": base_winner_size,
                "winner_set_contraction": base_winner_size - len(winners),
                "certified_dominance_edges": ";".join(edges),
                "certified_pair_count": int(certified_pairs),
                "contains_all_complete_data_best": bool(contains_true_best),
                "complete_data_best_set": "|".join(true_best),
                "outcome_free_score": outcome_free_score,
                "conditional_entropy_bits": entropy,
                "labels_used": labels_used,
            }
        )
        config_rows.append(
            {
                "task_id": task_id,
                "task_index": int(args.task_index),
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "method": method,
                "m": int(m),
                "outcome_free_score": outcome_free_score,
                "conditional_entropy_bits": entropy,
                "labels_used": labels_used,
                "mean_pairwise_width_ratio_to_base": float(np.mean(ratios)) if ratios else 0.0,
                "median_pairwise_width_ratio_to_base": float(np.median(ratios)) if ratios else 0.0,
                "certified_pair_count": int(certified_pairs),
                "winner_set_size": len(winners),
                "winner_set_contraction": base_winner_size - len(winners),
            }
        )

    if max_truth_violation > TRUTH_TOL:
        raise RuntimeError(f"{task_id}: truth containment failure {max_truth_violation}")
    if false_certifications != 0:
        raise RuntimeError(f"{task_id}: false certifications {false_certifications}")
    if true_best_exclusions != 0:
        raise RuntimeError(f"{task_id}: Repair winner set excluded complete-data best")

    direction_df = pd.DataFrame(direction_rows)
    pair_df = pd.DataFrame(pair_rows_all)
    winner_df = pd.DataFrame(winner_rows)
    config_df = pd.DataFrame(config_rows)
    truth_df = pd.DataFrame(
        [
            {
                "task_id": task_id,
                "task_index": int(args.task_index),
                "K": k,
                "rate_regime": rate_regime,
                "category_composition": composition,
                "direction": name,
                "evaluation_truth": float(value),
                "truth_sign": evaluation.truth_sign(float(value)),
            }
            for name, value in truth.items()
        ]
    )

    if len(direction_df) != EXPECTED_CONFIGS * 10:
        raise RuntimeError("Repair evaluation direction-row count mismatch")
    if len(pair_df) != EXPECTED_CONFIGS * 6:
        raise RuntimeError("Repair evaluation pairwise-row count mismatch")
    if len(winner_df) != EXPECTED_CONFIGS or len(config_df) != EXPECTED_CONFIGS:
        raise RuntimeError("Repair evaluation config/winner-row count mismatch")

    direction_df.to_csv(args.out_dir / "repair_evaluation_direction_rows.csv", index=False)
    pair_df.to_csv(args.out_dir / "repair_evaluation_pairwise_rows.csv", index=False)
    winner_df.to_csv(args.out_dir / "repair_evaluation_winner_rows.csv", index=False)
    config_df.to_csv(args.out_dir / "repair_evaluation_config_rows.csv", index=False)
    truth_df.to_csv(args.out_dir / "repair_evaluation_truth_rows.csv", index=False)

    validation = {
        "task_id": task_id,
        "task_index": int(args.task_index),
        "K": k,
        "uses_evaluation_outcomes": True,
        "task_video_count": k,
        "n_design_users": int(len(design_users)),
        "n_eval_users": int(len(eval_users)),
        "repair_configs": len(p.BUDGETS),
        "directions": 10,
        "pairwise_directions": 6,
        "max_release_entropy_mismatch": float(max_entropy_mismatch),
        "max_release_label_count_mismatch": int(max_label_count_mismatch),
        "max_repair_score_mismatch": float(max_repair_score_mismatch),
        "repair_score_recompute_tolerance": REPAIR_SCORE_TOL,
        "max_truth_containment_violation": float(max_truth_violation),
        "false_certifications": int(false_certifications),
        "complete_data_best_exclusions": int(true_best_exclusions),
    }
    (args.out_dir / "repair_evaluation_task_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps(validation, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/repair_summary.py <==
#!/usr/bin/env python3
"""Aggregate KuaiRec repair results."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
import pandas as pd

from kuairec import mcenter as repair
from kuairec import design_task as design

EXPECTED_TASKS = 24
EXPECTED_BUDGETS = 9
EXPECTED_DIRECTIONS = 10


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--task-manifest", type=Path, required=True)
    parser.add_argument("--tasks-dir", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path, required=True)
    return parser.parse_args()


def read_task(task_dir: Path, expected_task_id: str, expected_index: int) -> tuple[pd.DataFrame, ...]:
    validation_path = task_dir / "task_validation.json"
    if not validation_path.exists():
        raise RuntimeError(f"Missing task validation: {validation_path}")
    validation = json.loads(validation_path.read_text(encoding="utf-8"))
    if validation.get("task_id") != expected_task_id or validation.get("task_index") != expected_index:
        raise RuntimeError(f"Task identity mismatch in {task_dir}")
    if validation.get("uses_evaluation_outcomes") is not False:
        raise RuntimeError(f"Evaluation outcomes were used during repair fitting in {task_dir}")
    if validation.get("uses_exact_unscaled_theorem_metric") is not True:
        raise RuntimeError(f"Task {expected_index} did not use the theorem metric")
    if validation.get("directionwise_empirical_rescaling") is not False:
        raise RuntimeError(f"Task {expected_index} used forbidden direction scaling")

    method = pd.read_csv(task_dir / "task_method_summary.csv")
    direction = pd.read_csv(task_dir / "task_direction_summary.csv")
    cell = pd.read_csv(task_dir / "task_cell_certificate_summary.csv")
    validation_row = pd.DataFrame([validation])
    return method, direction, cell, validation_row


def main() -> None:
    args = parse_args()
    args.out_dir.mkdir(parents=True, exist_ok=True)

    manifest = pd.read_csv(args.task_manifest)
    task_ids = design.canonical_task_ids(manifest)
    if len(task_ids) != EXPECTED_TASKS:
        raise RuntimeError(f"Task manifest must contain {EXPECTED_TASKS} tasks, found {len(task_ids)}")

    selected_indices = list(range(EXPECTED_TASKS))

    method_frames: list[pd.DataFrame] = []
    direction_frames: list[pd.DataFrame] = []
    cell_frames: list[pd.DataFrame] = []
    validation_frames: list[pd.DataFrame] = []
    for index in selected_indices:
        task_id = task_ids[index]
        task_dir = args.tasks_dir / f"task_{index:02d}"
        method, direction, cell, validation = read_task(task_dir, task_id, index)
        method_frames.append(method)
        direction_frames.append(direction)
        cell_frames.append(cell)
        validation_frames.append(validation)

    methods = pd.concat(method_frames, ignore_index=True)
    directions = pd.concat(direction_frames, ignore_index=True)
    cells = pd.concat(cell_frames, ignore_index=True)
    validations = pd.concat(validation_frames, ignore_index=True)

    expected_tasks = len(selected_indices)
    if len(methods) != expected_tasks * EXPECTED_BUDGETS:
        raise RuntimeError(f"Unexpected method-row count {len(methods)}")
    if len(directions) != expected_tasks * EXPECTED_BUDGETS * EXPECTED_DIRECTIONS:
        raise RuntimeError(f"Unexpected direction-row count {len(directions)}")
    if methods[["task_id", "m"]].duplicated().any():
        raise RuntimeError("Duplicate task-budget method rows")
    if set(methods["method"]) != {"repair"}:
        raise RuntimeError("Unexpected method key")
    if methods["uses_evaluation_outcomes"].astype(bool).any():
        raise RuntimeError("evaluation outcomes were used")
    if not methods["fit_factor_two_guarantee"].astype(bool).all():
        raise RuntimeError("Missing fitted-fiber factor-two guarantee")
    if methods["eval_factor_two_guarantee"].astype(bool).any():
        raise RuntimeError("Evaluation transfer was incorrectly labeled factor-two")

    numeric = pd.concat(
        [
            methods.select_dtypes(include=[np.number]),
            directions.select_dtypes(include=[np.number]),
            cells.select_dtypes(include=[np.number]),
        ],
        axis=1,
    ).to_numpy(dtype=float)
    if not np.isfinite(numeric[~np.isnan(numeric)]).all():
        raise RuntimeError("Reducer found nonfinite numeric output")

    fit_ratio_excess = np.maximum(0.0, cells["fit_upper_over_lower"].to_numpy(float) - 2.0)
    max_fit_ratio_excess = float(np.nanmax(fit_ratio_excess))
    max_fit_bracket_violation = float(
        np.max(
            np.maximum(
                0.0,
                cells["fit_packing_lower"].to_numpy(float)
                - cells["fit_feasible_upper"].to_numpy(float),
            )
        )
    )
    max_eval_bracket_violation = float(
        np.max(
            np.maximum(
                0.0,
                cells["eval_packing_lower"].to_numpy(float)
                - cells["eval_applied_upper"].to_numpy(float),
            )
        )
    )
    if max_fit_ratio_excess > 1e-7:
        raise RuntimeError(f"Fitted certificate ratio exceeds two by {max_fit_ratio_excess}")
    if max_fit_bracket_violation > 1e-8:
        raise RuntimeError(f"Fitted bracket violation {max_fit_bracket_violation}")
    if max_eval_bracket_violation > 1e-8:
        raise RuntimeError(f"Evaluation bracket violation {max_eval_bracket_violation}")

    summary = (
        methods.groupby("m", sort=True)
        .agg(
            tasks=("task_id", "nunique"),
            median_fixed_release_remaining=(
                "fixed_release_normalized_worst_direction_remaining",
                "median",
            ),
            q25_fixed_release_remaining=(
                "fixed_release_normalized_worst_direction_remaining",
                lambda x: x.quantile(0.25),
            ),
            q75_fixed_release_remaining=(
                "fixed_release_normalized_worst_direction_remaining",
                lambda x: x.quantile(0.75),
            ),
            median_entropy_bits=("conditional_entropy_bits", "median"),
            median_labels_used=("labels_used", "median"),
            median_fit_max_lower=("fit_max_cell_packing_lower", "median"),
            median_fit_max_upper=("fit_max_cell_feasible_upper", "median"),
            median_eval_max_lower=("eval_max_cell_packing_lower", "median"),
            median_eval_max_upper=("eval_max_cell_applied_upper", "median"),
        )
        .reset_index()
    )

    methods.to_csv(args.out_dir / "contract_repair_method_rows.csv", index=False)
    directions.to_csv(args.out_dir / "contract_repair_direction_rows.csv", index=False)
    cells.to_csv(args.out_dir / "contract_repair_cell_rows.csv", index=False)
    validations.to_csv(args.out_dir / "contract_repair_task_validations.csv", index=False)
    summary.to_csv(args.out_dir / "contract_repair_method_budget_summary.csv", index=False)

    validation = {
        "algorithm": repair.ALGORITHM_NAME,
        "tasks": int(methods["task_id"].nunique()),
        "method_rows": int(len(methods)),
        "direction_rows": int(len(directions)),
        "cell_rows": int(len(cells)),
        "budgets": sorted(int(value) for value in methods["m"].unique()),
        "max_fit_ratio_excess": max_fit_ratio_excess,
        "max_fit_bracket_violation": max_fit_bracket_violation,
        "max_eval_bracket_violation": max_eval_bracket_violation,
        "labels_defined_by_represented_assignment_centers": True,
        "ambient_recentering_changes_labels": False,
        "uses_exact_unscaled_theorem_metric": True,
        "directionwise_empirical_rescaling": False,
        "repair_fit_uses_design_histories_only": True,
        "uses_evaluation_outcomes": False,
    }
    (args.out_dir / "contract_repair_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps(validation, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/kuairec/repair_task.py <==
#!/usr/bin/env python3
"""Compute one KuaiRec repair task."""

from __future__ import annotations

import argparse
import gzip
import json
from pathlib import Path

import numpy as np
import pandas as pd

from kuairec import mcenter as repair
from kuairec import common as p
from kuairec import repair_common as common


def run_task(
    data_dir: Path,
    task_manifest: Path,
    task_index: int,
    out_dir: Path,
) -> dict[str, object]:
    out_dir.mkdir(parents=True, exist_ok=True)
    prepared = common.prepare_task(data_dir, task_manifest, task_index)

    task_id = str(prepared["task_id"])
    task_df = prepared["task_df"]
    assert isinstance(task_df, pd.DataFrame)
    k = int(prepared["K"])
    design_users = np.asarray(prepared["design_users"], dtype=np.int64)
    eval_users = np.asarray(prepared["eval_users"], dtype=np.int64)
    train_keys = prepared["train_keys"]
    eval_keys = prepared["eval_keys"]
    train_directions = prepared["train_directions"]
    eval_directions = prepared["eval_directions"]
    assert isinstance(train_keys, pd.DataFrame) and isinstance(eval_keys, pd.DataFrame)
    assert isinstance(train_directions, dict) and isinstance(eval_directions, dict)

    train_groups = common.grouped_indices(train_keys)
    eval_groups = common.grouped_indices(eval_keys)
    if not set(eval_groups).issubset(train_groups):
        missing = sorted(set(eval_groups) - set(train_groups))
        raise RuntimeError(f"Evaluation base cells lack design support: {missing}")

    direction_names = list(train_directions)
    cells: dict[str, dict[str, object]] = {}
    for base_cell, eval_indices in eval_groups.items():
        train_indices = train_groups[base_cell]
        _, train_points = common.contract_tensor(train_directions, train_indices, direction_names)
        _, eval_points = common.contract_tensor(eval_directions, eval_indices, direction_names)

        train_unique, _ = repair.exact_unique_contract_points(train_points)
        fit_audits = repair.audit_all_farthest_first_starts_path(
            repair.contract_distance_matrix(train_unique),
            p.BUDGETS,
        )
        fit_path = repair.certified_contract_repair_path(
            train_points,
            p.BUDGETS,
        )
        eval_unique, _ = repair.exact_unique_contract_points(eval_points)
        eval_audits = repair.audit_all_farthest_first_starts_path(
            repair.contract_distance_matrix(eval_unique),
            p.BUDGETS,
        )
        cross = repair.contract_cross_distances(eval_unique, train_unique)
        cells[base_cell] = {
            "train_indices": train_indices,
            "eval_indices": eval_indices,
            "train_points": train_points,
            "eval_points": eval_points,
            "fit_path": fit_path,
            "fit_unique": train_unique,
            "fit_audits": fit_audits,
            "eval_unique": eval_unique,
            "eval_audits": eval_audits,
            "directed_eval_to_fit_cover": float(np.max(np.min(cross, axis=1))),
            "directed_fit_to_eval_cover": float(np.max(np.min(cross, axis=0))),
        }

    base_radii = {
        name: p.mean_cell_radius(vector, eval_keys)
        for name, vector in eval_directions.items()
    }

    method_rows: list[dict[str, object]] = []
    direction_rows: list[dict[str, object]] = []
    cell_rows: list[dict[str, object]] = []
    label_rows: list[dict[str, object]] = []

    max_fit_certificate_violation = 0.0
    max_fit_ratio_excess = 0.0
    max_eval_bracket_violation = 0.0
    max_transfer_violation = 0.0
    max_labels_over_budget = 0

    for m in p.BUDGETS:
        labels = np.full(len(eval_users), -1, dtype=int)
        fit_cell_rows: list[tuple[int, repair.RepairResult]] = []
        eval_cell_rows: list[tuple[int, repair.TransferAudit]] = []

        for base_cell, cell in cells.items():
            train_indices = np.asarray(cell["train_indices"], dtype=int)
            eval_indices = np.asarray(cell["eval_indices"], dtype=int)
            train_points = np.asarray(cell["train_points"], dtype=float)
            eval_points = np.asarray(cell["eval_points"], dtype=float)
            fit_path = cell["fit_path"]
            fit_unique = np.asarray(cell["fit_unique"], dtype=float)
            fit_audits = cell["fit_audits"]
            eval_audits = cell["eval_audits"]
            assert isinstance(fit_path, dict)
            assert isinstance(fit_audits, dict)
            assert isinstance(eval_audits, dict)
            fit = fit_path[int(m)]
            fit_audit = fit_audits[int(m)]
            eval_audit = eval_audits[int(m)]
            if abs(float(fit.lower_bound) - float(fit_audit.packing_lower_bound)) > (
                1e-9 * max(1.0, abs(float(fit.lower_bound)))
            ):
                raise RuntimeError("Fit path lower bound disagrees with explicit packing audit")
            assert isinstance(fit, repair.RepairResult)
            transfer = repair.evaluate_fitted_repair(
                train_points,
                eval_points,
                fit,
                eval_audit=eval_audit,
            )
            labels[eval_indices] = transfer.labels
            fit_cell_rows.append((len(train_indices), fit))
            eval_cell_rows.append((len(eval_indices), transfer))

            scale = max(1.0, fit.lower_bound, fit.upper_bound)
            max_fit_certificate_violation = max(
                max_fit_certificate_violation,
                max(0.0, fit.lower_bound - fit.upper_bound) / scale,
            )
            max_fit_ratio_excess = max(
                max_fit_ratio_excess,
                max(0.0, fit.certificate_ratio - 2.0),
            )
            eval_scale = max(1.0, transfer.packing_lower_bound, transfer.applied_upper_bound)
            max_eval_bracket_violation = max(
                max_eval_bracket_violation,
                max(0.0, transfer.packing_lower_bound - transfer.applied_upper_bound) / eval_scale,
            )
            transfer_scale = max(
                1.0,
                transfer.raw_assignment_cover,
                transfer.deterministic_transfer_upper,
            )
            max_transfer_violation = max(
                max_transfer_violation,
                max(
                    0.0,
                    transfer.raw_assignment_cover - transfer.deterministic_transfer_upper,
                )
                / transfer_scale,
            )
            max_labels_over_budget = max(
                max_labels_over_budget,
                max(0, transfer.labels_used - int(m)),
            )

            witness_indices = np.asarray(fit_audit.packing_witness_indices, dtype=int)
            eval_unique = np.asarray(cell["eval_unique"], dtype=float)
            eval_witness_indices = np.asarray(eval_audit.packing_witness_indices, dtype=int)

            cell_rows.append(
                {
                    "task_id": task_id,
                    "task_index": task_index,
                    "K": k,
                    "rate_regime": str(task_df["rate_regime"].iloc[0]),
                    "category_composition": str(task_df["category_composition"].iloc[0]),
                    "method": common.METHOD,
                    "m": int(m),
                    "base_cell": base_cell,
                    "fit_cell_n": int(len(train_indices)),
                    "eval_cell_n": int(len(eval_indices)),
                    "fit_n_unique": int(fit.n_unique),
                    "fit_labels_used": int(fit.labels_used),
                    "eval_labels_used": int(transfer.labels_used),
                    "fit_packing_lower": float(fit.lower_bound),
                    "fit_feasible_upper": float(fit.upper_bound),
                    "fit_upper_over_lower": float(fit.certificate_ratio),
                    "fit_assignment_cover": float(fit.assignment_cover_radius),
                    "fit_ff_best_cover": float(fit.ff_best_cover_radius),
                    "fit_ff_largest_cover": float(fit.ff_largest_cover_radius),
                    "fit_best_start_unique_index": int(fit.ff_best_start_index),
                    "fit_packing_start_unique_index": int(fit_audit.packing_start_index),
                    "fit_packing_min_separation": float(fit_audit.packing_min_separation),
                    "fit_packing_witness_unique_indices": ";".join(
                        str(int(v)) for v in witness_indices.tolist()
                    ),
                    "fit_fixed_partition_exact_recentered": True,
                    "fit_labels_defined_by_represented_centers": True,
                    "fit_source": str(fit.source),
                    "eval_packing_lower": float(transfer.packing_lower_bound),
                    "eval_packing_start_unique_index": int(eval_audit.packing_start_index),
                    "eval_packing_min_separation": float(eval_audit.packing_min_separation),
                    "eval_packing_witness_unique_indices": ";".join(
                        str(int(v)) for v in eval_witness_indices.tolist()
                    ),
                    "eval_applied_upper": float(transfer.applied_upper_bound),
                    "eval_upper_over_lower": (
                        np.nan
                        if transfer.packing_lower_bound <= repair.DEFAULT_TOL
                        else float(transfer.applied_upper_bound / transfer.packing_lower_bound)
                    ),
                    "eval_raw_assignment_cover": float(transfer.raw_assignment_cover),
                    "eval_to_fit_directed_cover": float(transfer.directed_eval_to_fit_cover),
                    "fit_to_eval_directed_cover": float(cell["directed_fit_to_eval_cover"]),
                    "fit_eval_hausdorff": float(transfer.symmetric_hausdorff_distance),
                    "deterministic_transfer_upper": float(
                        transfer.deterministic_transfer_upper
                    ),
                    "fit_factor_two_guarantee": True,
                    "eval_factor_two_guarantee": False,
                    "directionwise_empirical_rescaling": False,
                    "uses_evaluation_outcomes": False,
                }
            )

        if np.any(labels < 0):
            raise RuntimeError("At least one evaluation history lacks a repair label")

        fixed_score, geometry_rows = p.full_contract_geometry(
            eval_directions,
            eval_keys,
            labels,
            base_radii,
        )
        entropy, weighted_max, worst_max = p.conditional_entropy_and_imbalance(labels, eval_keys)

        fit_total = float(sum(weight for weight, _ in fit_cell_rows))
        eval_total = float(sum(weight for weight, _ in eval_cell_rows))
        fit_weighted_lower = (
            sum(weight * result.lower_bound for weight, result in fit_cell_rows) / fit_total
        )
        fit_weighted_upper = (
            sum(weight * result.upper_bound for weight, result in fit_cell_rows) / fit_total
        )
        eval_weighted_lower = (
            sum(weight * result.packing_lower_bound for weight, result in eval_cell_rows)
            / eval_total
        )
        eval_weighted_upper = (
            sum(weight * result.applied_upper_bound for weight, result in eval_cell_rows)
            / eval_total
        )
        fit_max_lower = max(result.lower_bound for _, result in fit_cell_rows)
        fit_max_upper = max(result.upper_bound for _, result in fit_cell_rows)
        eval_max_lower = max(result.packing_lower_bound for _, result in eval_cell_rows)
        eval_max_upper = max(result.applied_upper_bound for _, result in eval_cell_rows)

        method_rows.append(
            {
                "task_id": task_id,
                "task_index": task_index,
                "K": k,
                "rate_regime": str(task_df["rate_regime"].iloc[0]),
                "category_composition": str(task_df["category_composition"].iloc[0]),
                "method": common.METHOD,
                "m": int(m),
                "replicate": "",
                "fixed_release_normalized_worst_direction_remaining": float(fixed_score),
                "labels_used": int(len(np.unique(labels))),
                "conditional_entropy_bits": float(entropy),
                "weighted_max_label_share": float(weighted_max),
                "worst_basecell_max_label_share": float(worst_max),
                "fit_weighted_cell_packing_lower": float(fit_weighted_lower),
                "fit_weighted_cell_feasible_upper": float(fit_weighted_upper),
                "fit_max_cell_packing_lower": float(fit_max_lower),
                "fit_max_cell_feasible_upper": float(fit_max_upper),
                "eval_weighted_cell_packing_lower": float(eval_weighted_lower),
                "eval_weighted_cell_applied_upper": float(eval_weighted_upper),
                "eval_max_cell_packing_lower": float(eval_max_lower),
                "eval_max_cell_applied_upper": float(eval_max_upper),
                "fit_factor_two_guarantee": True,
                "eval_factor_two_guarantee": False,
                "repair_fit_uses_design_histories_only": True,
                "eval_preaction_used_for_evaluation_only": True,
                "uses_evaluation_outcomes": False,
            }
        )

        for row in geometry_rows:
            direction_rows.append(
                {
                    "task_id": task_id,
                    "task_index": task_index,
                    "K": k,
                    "method": common.METHOD,
                    "m": int(m),
                    "replicate": "",
                    **row,
                }
            )

        for user_id, label in zip(eval_users.tolist(), labels.tolist()):
            label_rows.append(
                {
                    "task_id": task_id,
                    "task_index": task_index,
                    "K": k,
                    "m": int(m),
                    "user_id": int(user_id),
                    "label": int(label),
                }
            )

    method_frame = pd.DataFrame(method_rows)
    direction_frame = pd.DataFrame(direction_rows)
    cell_frame = pd.DataFrame(cell_rows)
    label_frame = pd.DataFrame(label_rows)

    for name, frame in {
        "method": method_frame,
        "direction": direction_frame,
        "cell": cell_frame,
    }.items():
        numeric = frame.select_dtypes(include=[np.number]).to_numpy(dtype=float)
        finite = numeric[~np.isnan(numeric)]
        if not np.isfinite(finite).all():
            raise RuntimeError(f"Nonfinite {name} output")

    if max_fit_certificate_violation > 1e-8:
        raise RuntimeError(f"Fit certificate violation {max_fit_certificate_violation}")
    if max_fit_ratio_excess > 1e-7:
        raise RuntimeError(f"Fit factor-two violation {max_fit_ratio_excess}")
    if max_eval_bracket_violation > 1e-8:
        raise RuntimeError(f"Evaluation bracket violation {max_eval_bracket_violation}")
    if max_transfer_violation > 1e-8:
        raise RuntimeError(f"Transfer-bound violation {max_transfer_violation}")
    if max_labels_over_budget > 0:
        raise RuntimeError(f"Repair used labels beyond budget by {max_labels_over_budget}")

    method_frame.to_csv(out_dir / "task_method_summary.csv", index=False)
    direction_frame.to_csv(out_dir / "task_direction_summary.csv", index=False)
    cell_frame.to_csv(out_dir / "task_cell_certificate_summary.csv", index=False)
    labels_path = out_dir / "task_labels.csv.gz"
    with gzip.open(labels_path, "wt", encoding="utf-8", newline="") as handle:
        label_frame.to_csv(handle, index=False)

    validation = {
        "method": common.METHOD,
        "algorithm": repair.ALGORITHM_NAME,
        "task_id": task_id,
        "task_index": task_index,
        "K": k,
        "n_design_users": int(len(design_users)),
        "n_eval_users": int(len(eval_users)),
        "n_base_cells": int(len(cells)),
        "n_directions": int(len(eval_directions)),
        "budgets": list(p.BUDGETS),
        "max_fit_certificate_violation": float(max_fit_certificate_violation),
        "max_fit_ratio_excess": float(max_fit_ratio_excess),
        "max_eval_bracket_violation": float(max_eval_bracket_violation),
        "max_transfer_violation": float(max_transfer_violation),
        "max_labels_over_budget": int(max_labels_over_budget),
        "labels_defined_by_represented_assignment_centers": True,
        "ambient_recentering_changes_labels": False,
        "uses_exact_unscaled_theorem_metric": True,
        "directionwise_empirical_rescaling": False,
        "repair_fit_uses_design_histories_only": True,
        "eval_preaction_used_for_evaluation_only": True,
        "uses_evaluation_outcomes": False,
    }
    (out_dir / "task_validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    print(json.dumps(validation, sort_keys=True))
    return validation

def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--data-dir", type=Path, required=True)
    parser.add_argument("--task-manifest", type=Path, required=True)
    parser.add_argument("--task-index", type=int, required=True)
    parser.add_argument("--out-dir", type=Path, required=True)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    run_task(args.data_dir, args.task_manifest, args.task_index, args.out_dir)


if __name__ == "__main__":
    main()


==> anc/src/kuairec/sharp.py <==
#!/usr/bin/env python3
"""Sharp-bound utilities for KuaiRec evaluation."""


from __future__ import annotations

import itertools
from dataclasses import dataclass

import numpy as np
from scipy.optimize import linprog

TOL = 1e-10


@dataclass(frozen=True)
class SharpResult:
    lower: float
    upper: float
    width: float
    upper_solver: str
    lower_solver: str


def _as_points(points: np.ndarray) -> np.ndarray:
    pts = np.asarray(points, dtype=float)
    if pts.ndim != 2 or pts.shape[0] < 1 or pts.shape[1] < 1:
        raise ValueError("points must be a nonempty 2D array")
    if not np.all(np.isfinite(pts)):
        raise ValueError("points contain nonfinite values")
    rounded = np.round(pts, 12)
    _, idx = np.unique(rounded, axis=0, return_index=True)
    return pts[np.sort(idx)]


def _as_q(q: np.ndarray, k: int) -> np.ndarray:
    arr = np.asarray(q, dtype=float).reshape(-1)
    if len(arr) != k:
        raise ValueError(f"q length {len(arr)} != K={k}")
    if not np.all(np.isfinite(arr)) or np.min(arr) < -TOL or np.max(arr) > 1.0 + TOL:
        raise ValueError("q must lie in [0,1]^K")
    return np.clip(arr, 0.0, 1.0)


def constant_sum(points: np.ndarray) -> float:
    pts = _as_points(points)
    sums = pts.sum(axis=1)
    if float(np.max(sums) - np.min(sums)) > 1e-8:
        raise ValueError("projected fiber is not constant-sum")
    return float(np.mean(sums))


def binary_patterns(k: int) -> np.ndarray:
    if k < 1 or k > 16:
        raise ValueError("unexpected K for binary pattern enumeration")
    return np.asarray(list(itertools.product((0.0, 1.0), repeat=k)), dtype=float)


def support_values(points: np.ndarray, patterns: np.ndarray | None = None) -> tuple[np.ndarray, np.ndarray]:
    pts = _as_points(points)
    pats = binary_patterns(pts.shape[1]) if patterns is None else np.asarray(patterns, dtype=float)
    if pats.ndim != 2 or pats.shape[1] != pts.shape[1]:
        raise ValueError("pattern dimension mismatch")
    h = np.max(pts @ pats.T, axis=0)
    return pats, np.asarray(h, dtype=float)


def upper_endpoint_dual(points: np.ndarray, q: np.ndarray) -> float:
    """General finite Bernoulli support-function transport dual."""
    pts = _as_points(points)
    qv = _as_q(q, pts.shape[1])
    pats, h = support_values(pts)


    c = np.concatenate(([1.0], qv))
    a_ub = -np.column_stack([np.ones(len(pats)), pats])
    b_ub = -h
    result = linprog(
        c,
        A_ub=a_ub,
        b_ub=b_ub,
        bounds=[(None, None)] * (pts.shape[1] + 1),
        method="highs",
    )
    if not result.success or result.fun is None or not np.isfinite(result.fun):
        raise RuntimeError(f"Bernoulli sharp upper dual failed: {result.message}")
    return float(result.fun)


def _sparse_success_endpoints(points: np.ndarray, q: np.ndarray) -> tuple[float, float]:
    pts = _as_points(points)
    qv = _as_q(q, pts.shape[1])
    lo = float(qv @ np.min(pts, axis=0))
    hi = float(qv @ np.max(pts, axis=0))
    return lo, hi


def sharp_endpoints(points: np.ndarray, q: np.ndarray, *, use_shortcuts: bool = True) -> SharpResult:
    pts = _as_points(points)
    qv = _as_q(q, pts.shape[1])
    s = constant_sum(pts)

    if len(pts) == 1:
        value = float(pts[0] @ qv)
        return SharpResult(value, value, 0.0, "singleton", "singleton")

    if use_shortcuts and float(np.sum(qv)) <= 1.0 + TOL:
        lo, hi = _sparse_success_endpoints(pts, qv)
        return SharpResult(lo, hi, max(0.0, hi - lo), "sparse_success", "sparse_success")

    qfail = 1.0 - qv
    if use_shortcuts and float(np.sum(qfail)) <= 1.0 + TOL:
        fail_lo, fail_hi = _sparse_success_endpoints(pts, qfail)
        lo = float(s - fail_hi)
        hi = float(s - fail_lo)
        return SharpResult(lo, hi, max(0.0, hi - lo), "sparse_failure", "sparse_failure")

    upper = upper_endpoint_dual(pts, qv)
    upper_comp = upper_endpoint_dual(pts, qfail)
    lower = float(s - upper_comp)
    width = float(upper - lower)
    if lower > upper + 1e-8:
        raise RuntimeError(f"sharp endpoint ordering failure: lower={lower}, upper={upper}")
    if width < 0.0 and width > -1e-8:
        width = 0.0
    if not np.isfinite([lower, upper, width]).all():
        raise RuntimeError("nonfinite sharp endpoint")
    return SharpResult(lower, upper, width, "dual", "complement_dual")


==> anc/src/render.py <==
#!/usr/bin/env python3
"""Render manuscript-facing empirical outputs."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import BoundaryNorm, LinearSegmentedColormap, ListedColormap
from matplotlib.lines import Line2D
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]

METHODS = [
    ("feature_ff", "Feature"),
    ("random_hash", "Random"),
    ("rank_ff", "Rank"),
    ("policy_vector_ff", "Policy-vector"),
    ("repair", "Repair"),
]
METHOD_KEYS = [x[0] for x in METHODS]
METHOD_LABELS = [x[1] for x in METHODS]
BUDGETS = [1, 2, 3, 4, 6, 8, 16, 32, 64]

def parse_args() -> argparse.Namespace:
    ap = argparse.ArgumentParser()
    ap.add_argument("--fig1-rows", type=Path, required=True)
    ap.add_argument("--fig1-summary", type=Path, required=True)
    ap.add_argument("--fig2-summary", type=Path, required=True)
    ap.add_argument("--fig2-tasks", type=Path, required=True)
    ap.add_argument("--aipw-rows", type=Path, required=True)
    ap.add_argument("--heartsteps-phase", type=Path, required=True)
    ap.add_argument("--main-out-dir", type=Path, default=ROOT / "outputs/main")
    ap.add_argument("--supp-out-dir", type=Path, default=ROOT / "outputs/supplement")
    ap.add_argument(
        "--meta-out-dir",
        type=Path,
        default=ROOT / "outputs/meta",
    )
    return ap.parse_args()


def save_formats(fig: plt.Figure, stem: Path) -> None:
    stem.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(stem.with_suffix(".pdf"), bbox_inches="tight")
    fig.savefig(stem.with_suffix(".svg"), bbox_inches="tight")
    fig.savefig(stem.with_suffix(".png"), dpi=300, bbox_inches="tight")


def colors() -> dict[str, str]:
    cycle = plt.rcParams["axes.prop_cycle"].by_key()["color"]
    return {method: cycle[i] for i, (method, _) in enumerate(METHODS)}


def bool_values(series: pd.Series) -> pd.Series:
    if series.dtype == bool:
        return series
    return series.astype(str).str.lower().isin({"true", "1"})


def validate_inputs(
    f1_rows: pd.DataFrame,
    f1_summary: pd.DataFrame,
    f2_summary: pd.DataFrame,
    f2_tasks: pd.DataFrame,
    aipw: pd.DataFrame,
    heart: pd.DataFrame,
) -> None:
    if set(f1_summary["method"].unique()) != set(METHOD_KEYS):
        raise RuntimeError("Figure 1 method universe changed")
    if set(f1_summary["entropy_grid_index"].astype(int).unique()) != {0, 8, 16}:
        raise RuntimeError("Figure 1 checkpoint universe changed")
    endpoint = f1_rows[f1_rows["entropy_grid_index"].astype(int) == 16]
    if endpoint["task_id"].nunique() != 24:
        raise RuntimeError("Figure 1 endpoint no longer contains 24 tasks")
    for method in METHOD_KEYS:
        if endpoint.loc[endpoint["method"] == method, "task_id"].nunique() != 24:
            raise RuntimeError(f"Figure 1 endpoint missing tasks for {method}")

    if set(f2_summary["method"].unique()) != set(METHOD_KEYS):
        raise RuntimeError("Figure 2 method universe changed")
    if set(f2_summary["m"].astype(int).unique()) != set(BUDGETS):
        raise RuntimeError("Figure 2 budget universe changed")
    if f2_tasks["task_id"].nunique() != 24:
        raise RuntimeError("Figure 2 task universe changed")
    for method in METHOD_KEYS:
        sub = f2_tasks[f2_tasks["method"] == method]
        if sub["task_id"].nunique() != 24 or set(sub["m"].astype(int)) != set(BUDGETS):
            raise RuntimeError(f"Figure 2 task-budget coverage changed for {method}")

    if len(aipw) != 240 or aipw["task_id"].nunique() != 24 or aipw["direction"].nunique() != 10:
        raise RuntimeError("AIPW result table is no longer 24 x 10")
    if len(heart) != sum((5, 10, 15, 30)):
        raise RuntimeError("HeartSteps phase sweep row count changed")


def render_figure1(f1_rows: pd.DataFrame, f1_summary: pd.DataFrame, out_dir: Path) -> None:
    palette = colors()
    endpoint = f1_rows[f1_rows["entropy_grid_index"].astype(int) == 16].copy()
    endpoint["removed_pct"] = 100.0 * (
        1.0 - endpoint["interpolated_fixed_release_remaining"].astype(float)
    )
    checkpoints = f1_summary[f1_summary["entropy_grid_index"].astype(int).isin([8, 16])].copy()
    checkpoints["removed_pct"] = 100.0 * (1.0 - checkpoints["median_remaining"].astype(float))

    display_labels = {
        "feature_ff": "Feature",
        "random_hash": "Random",
        "rank_ff": "Rank",
        "policy_vector_ff": "Policy",
        "repair": "Repair",
    }
    midpoint = checkpoints[checkpoints["entropy_grid_index"].astype(int) == 8].set_index("method")
    endpoint_summary = checkpoints[
        checkpoints["entropy_grid_index"].astype(int) == 16
    ].set_index("method")


    fig, ax = plt.subplots(figsize=(3.35, 1.36))
    row_step = 0.58
    ypos = np.arange(len(METHODS))[::-1] * row_step
    rng = np.random.default_rng(20260829)

    for y, (method, _) in zip(ypos, METHODS):
        task = endpoint[endpoint["method"] == method].sort_values("task_id")
        x = task["removed_pct"].to_numpy(float)
        jitter = rng.uniform(-0.050, 0.050, size=len(task))
        ax.scatter(
            x, y + jitter, s=9, alpha=0.28, color=palette[method],
            linewidths=0, zorder=2,
        )

        half = float(midpoint.loc[method, "removed_pct"])
        end = float(endpoint_summary.loc[method, "removed_pct"])
        ax.plot(
            [0.0, end], [y, y], color=palette[method], linewidth=0.95,
            alpha=0.50, solid_capstyle="round", zorder=1,
        )
        ax.scatter(
            [half], [y], marker="D", s=44, facecolors="white",
            edgecolors=palette[method], linewidths=1.0, zorder=4, clip_on=False,
        )
        ax.scatter(
            [end], [y], marker="D", s=28, color=palette[method],
            edgecolors="white", linewidths=0.50, zorder=5, clip_on=False,
        )

    ax.set_xlim(-3.2, 61.0)
    ax.set_xticks(np.arange(0, 61, 10))
    ax.set_ylim(-0.19, ypos[0] + 0.16)
    ax.set_yticks(ypos)
    ax.set_yticklabels([display_labels[method] for method, _ in METHODS], fontsize=7.0)
    ax.set_xlabel("Worst-case OPE ambiguity removed (%)", fontsize=7.0, labelpad=1.4)
    ax.grid(axis="x", alpha=0.18, linewidth=0.40)
    ax.tick_params(axis="x", labelsize=6.5, length=2.4, width=0.6, pad=1.0)
    ax.tick_params(axis="y", labelsize=7.0, length=0, pad=2.0)
    ax.spines[["top", "right", "left"]].set_visible(False)
    ax.spines["bottom"].set_linewidth(0.70)
    ax.spines["bottom"].set_position(("outward", 1.5))

    fig.subplots_adjust(left=0.205, right=0.992, bottom=0.33, top=0.985)
    save_formats(fig, out_dir / "figure1_logging_retention")
    plt.close(fig)


def render_figure2(f2_summary: pd.DataFrame, out_dir: Path) -> pd.DataFrame:
    palette = colors()
    markers = {
        "feature_ff": "o",
        "random_hash": "s",
        "rank_ff": "^",
        "policy_vector_ff": "D",
        "repair": "P",
    }
    display_labels = {
        "feature_ff": "Feature",
        "random_hash": "Random",
        "rank_ff": "Rank",
        "policy_vector_ff": "Policy",
        "repair": "Repair",
    }
    x = np.log2(np.asarray(BUDGETS, dtype=float))
    major_budgets = [1, 2, 4, 8, 16, 32, 64]


    fig = plt.figure(figsize=(7.05, 1.58))
    gs = fig.add_gridspec(1, 2, width_ratios=[1.08, 0.92], wspace=0.30)

    ax = fig.add_subplot(gs[0, 0])
    legend_handles: list[Line2D] = []
    for method, _ in METHODS:
        sub = (
            f2_summary[f2_summary["method"] == method]
            .copy()
            .set_index("m")
            .loc[BUDGETS]
            .reset_index()
        )
        med = sub["median_pairwise_width_ratio"].to_numpy(float)
        q25 = sub["q25_pairwise_width_ratio"].to_numpy(float)
        q75 = sub["q75_pairwise_width_ratio"].to_numpy(float)
        y = 100.0 * (1.0 - med)
        lo = 100.0 * (1.0 - q75)
        hi = 100.0 * (1.0 - q25)
        marker = markers[method]
        ax.fill_between(x, lo, hi, color=palette[method], alpha=0.07, linewidth=0)
        ax.plot(
            x, y, color=palette[method], marker=marker, linestyle="-",
            linewidth=1.18, markersize=3.9, markeredgewidth=0.58,
        )
        legend_handles.append(
            Line2D(
                [], [], color=palette[method], marker=marker, linestyle="None",
                markersize=4.2, markeredgewidth=0.58, label=display_labels[method],
            )
        )

    ax.set_xticks(np.log2(np.asarray(major_budgets, dtype=float)))
    ax.set_xticklabels([str(m) for m in major_budgets])
    ax.set_ylim(-2.0, 106.0)
    ax.set_xlabel("Category limit $m$", fontsize=7.4, labelpad=1.8)
    ax.set_ylabel("Sharp-width reduction (%)", fontsize=7.4, labelpad=1.8)
    ax.grid(axis="y", alpha=0.18, linewidth=0.50)
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(labelsize=6.7, length=2.3, width=0.6, pad=1.3)
    ax.legend(
        handles=legend_handles,
        loc="upper left",
        bbox_to_anchor=(0.01, 0.995),
        ncol=3,
        frameon=False,
        fontsize=5.9,
        handlelength=0.65,
        handletextpad=0.28,
        columnspacing=0.85,
        borderaxespad=0.0,
    )

    yield_rows = []
    matrix = np.zeros((len(METHODS), len(BUDGETS)), dtype=float)
    for i, (method, label) in enumerate(METHODS):
        sub = f2_summary[f2_summary["method"] == method].copy().set_index("m").loc[BUDGETS]
        pct = 100.0 * sub["mean_certified_pairs"].to_numpy(float) / 6.0
        matrix[i, :] = pct
        for m, value in zip(BUDGETS, pct):
            yield_rows.append(
                {
                    "method": method,
                    "method_label": label,
                    "m": int(m),
                    "certified_pairwise_pct": float(value),
                }
            )
    yield_df = pd.DataFrame(yield_rows)

    axh = fig.add_subplot(gs[0, 1])
    cmap = LinearSegmentedColormap.from_list(
        "certification_gray", ["#f0f0f0", "#303030"]
    )
    im = axh.imshow(
        matrix, aspect="auto", interpolation="nearest", vmin=0.0, vmax=60.0, cmap=cmap
    )
    axh.set_yticks(np.arange(len(METHODS)))
    axh.set_yticklabels([display_labels[method] for method, _ in METHODS], fontsize=7.0)
    axh.set_xticks(np.arange(len(BUDGETS)))
    axh.set_xticklabels([str(m) for m in BUDGETS], fontsize=6.4)
    axh.set_xlabel("Category limit $m$", fontsize=7.4, labelpad=1.8)
    axh.tick_params(axis="y", length=0, pad=1.8)
    axh.tick_params(axis="x", length=2.0, width=0.55, pad=1.3)
    axh.set_xticks(np.arange(-0.5, len(BUDGETS), 1), minor=True)
    axh.set_yticks(np.arange(-0.5, len(METHODS), 1), minor=True)
    axh.grid(which="minor", color="white", linewidth=0.55)
    axh.tick_params(which="minor", bottom=False, left=False)
    axh.spines[:].set_visible(False)
    cbar = fig.colorbar(im, ax=axh, fraction=0.045, pad=0.022, ticks=[0, 20, 40, 60])
    cbar.ax.tick_params(labelsize=6.3, length=2)
    cbar.set_label("Sign-certified comparisons (%)", fontsize=7.0, labelpad=1.8)

    fig.subplots_adjust(left=0.073, right=0.977, bottom=0.23, top=0.98)
    save_formats(fig, out_dir / "figure2_sharp_consequence")
    plt.close(fig)
    return yield_df


def render_supplement_atlas(f2_tasks: pd.DataFrame, out_dir: Path) -> None:
    endpoint = f2_tasks[f2_tasks["m"].astype(int) == 64].copy()
    endpoint["policies_ruled_out"] = 4 - endpoint["winner_set_size"].astype(int)
    rate_order = {"low": 0, "central": 1, "high": 2, "mixed": 3}
    comp_order = {"concentrated": 0, "diverse": 1}
    meta = endpoint[["task_id", "K", "rate_regime", "category_composition"]].drop_duplicates()
    meta = meta.sort_values(
        ["K", "rate_regime", "category_composition"],
        key=lambda col: col.map(rate_order) if col.name == "rate_regime" else (
            col.map(comp_order) if col.name == "category_composition" else col
        ),
    )
    tasks = meta["task_id"].tolist()
    if len(tasks) != 24:
        raise RuntimeError("Supplement endpoint atlas is not 24 tasks")

    matrix = np.zeros((len(METHODS), len(tasks)), dtype=int)
    for i, (method, _) in enumerate(METHODS):
        sub = endpoint[endpoint["method"] == method].set_index("task_id")
        matrix[i, :] = [int(sub.loc[t, "policies_ruled_out"]) for t in tasks]

    shades = ["#f7f7f7", "#cccccc", "#7f7f7f", "#252525"]
    cmap = ListedColormap(shades)
    norm = BoundaryNorm([-0.5, 0.5, 1.5, 2.5, 3.5], cmap.N)
    fig, ax = plt.subplots(figsize=(7.05, 2.55))
    ax.imshow(matrix, aspect="auto", interpolation="nearest", cmap=cmap, norm=norm)
    ax.set_yticks(np.arange(len(METHODS)))
    ax.set_yticklabels(METHOD_LABELS, fontsize=7.5)
    labels = []
    for task in tasks:
        row = meta[meta["task_id"] == task].iloc[0]
        rate = {"low": "Low", "central": "Ctr", "high": "High", "mixed": "Mix"}[str(row["rate_regime"])]
        comp = "C" if str(row["category_composition"]) == "concentrated" else "D"
        labels.append(f"{rate}\n{comp}")
    ax.set_xticks(np.arange(len(tasks)))
    ax.set_xticklabels(labels, fontsize=5.7)
    ax.tick_params(axis="both", length=0)
    ax.set_xticks(np.arange(-0.5, len(tasks), 1), minor=True)
    ax.set_yticks(np.arange(-0.5, len(METHODS), 1), minor=True)
    ax.grid(which="minor", color="white", linewidth=0.7)
    ax.tick_params(which="minor", bottom=False, left=False)
    ax.spines[:].set_visible(False)
    for i in range(matrix.shape[0]):
        for j in range(matrix.shape[1]):
            value = int(matrix[i, j])
            ax.text(
                j, i, str(value), ha="center", va="center", fontsize=6.1,
                color="white" if value >= 2 else "0.20",
            )
    for boundary in (7.5, 15.5):
        ax.axvline(boundary, color="0.15", linewidth=1.25)
    for start, end, k in ((0, 7, 4), (8, 15, 6), (16, 23, 8)):
        ax.text((start + end) / 2, -0.92, f"K={k}", ha="center", va="bottom", fontsize=7.6, fontweight="bold")
    ax.set_ylim(len(METHODS) - 0.5, -1.18)
    ax.set_title("Endpoint decision resolution at $m=64$ (cell = policies ruled out)", fontsize=8.2, pad=4)
    save_formats(fig, out_dir / "endpoint_decision_atlas")
    plt.close(fig)


def make_aipw_table(aipw: pd.DataFrame) -> tuple[pd.DataFrame, dict[str, object]]:
    two = bool_values(aipw["all_cells_extreme_two_level"])
    raw_equal = pd.to_numeric(aipw["raw_excess_width"], errors="raise").abs() <= 1e-8
    two_rows = aipw[two].copy()
    multi_rows = aipw[~two].copy()
    two_equal = int(raw_equal[two].sum())
    multi_equal = int(raw_equal[~two].sum())
    multi_strict = int((~raw_equal[~two]).sum())
    if (len(two_rows), two_equal, len(multi_rows), multi_equal, multi_strict) != (72, 72, 168, 48, 120):
        raise RuntimeError("AIPW theorem-facing counts changed")
    nontrivial = two_rows[two_rows["direction"].astype(str) != "global"].copy()
    if len(nontrivial) != 48:
        raise RuntimeError("Expected 48 non-singleton two-level rows")
    median_nontrivial_width = float(pd.to_numeric(nontrivial["sharp_width"]).median())
    table = pd.DataFrame(
        [
            {
                "fiber_geometry": "Two-level",
                "realized_aipw_equals_sharp": f"{two_equal}/{len(two_rows)}",
                "strict_raw_gap": f"0/{len(two_rows)}",
            },
            {
                "fiber_geometry": "Multilevel",
                "realized_aipw_equals_sharp": f"{multi_equal}/{len(multi_rows)}",
                "strict_raw_gap": f"{multi_strict}/{len(multi_rows)}",
            },
        ]
    )
    meta = {
        "two_level_rows": len(two_rows),
        "two_level_equal_rows": two_equal,
        "multilevel_rows": len(multi_rows),
        "multilevel_equal_rows": multi_equal,
        "multilevel_strict_raw_gap_rows": multi_strict,
        "nontrivial_two_level_rows": len(nontrivial),
        "nontrivial_two_level_median_sharp_width": median_nontrivial_width,
    }
    return table, meta


def make_heartsteps_table(heart: pd.DataFrame) -> pd.DataFrame:
    rows = []
    for width in [5, 10, 15, 30]:
        x = heart.loc[heart["bin_minutes"].astype(int) == width, "ambiguity_fraction"].astype(float)
        if len(x) != width:
            raise RuntimeError(f"HeartSteps width {width} phase count changed")
        rows.append(
            {
                "interface": f"{width}-min bins, aggregate removed",
                "unresolved_min_pct": 100.0 * float(x.min()),
                "unresolved_median_pct": 100.0 * float(x.median()),
                "unresolved_max_pct": 100.0 * float(x.max()),
            }
        )
    rows.append(
        {
            "interface": "native / aggregate restored",
            "unresolved_min_pct": 0.0,
            "unresolved_median_pct": 0.0,
            "unresolved_max_pct": 0.0,
        }
    )
    return pd.DataFrame(rows)


def main() -> None:
    args = parse_args()
    for path in (
        args.fig1_rows,
        args.fig1_summary,
        args.fig2_summary,
        args.fig2_tasks,
        args.aipw_rows,
        args.heartsteps_phase,
    ):
        if not path.is_file():
            raise FileNotFoundError(path)
    args.main_out_dir.mkdir(parents=True, exist_ok=True)
    args.supp_out_dir.mkdir(parents=True, exist_ok=True)
    args.meta_out_dir.mkdir(parents=True, exist_ok=True)

    f1_rows = pd.read_csv(args.fig1_rows)
    f1_summary = pd.read_csv(args.fig1_summary)
    f2_summary = pd.read_csv(args.fig2_summary)
    f2_tasks = pd.read_csv(args.fig2_tasks)
    aipw = pd.read_csv(args.aipw_rows)
    heart = pd.read_csv(args.heartsteps_phase)
    validate_inputs(f1_rows, f1_summary, f2_summary, f2_tasks, aipw, heart)

    render_figure1(f1_rows, f1_summary, args.main_out_dir)
    yield_df = render_figure2(f2_summary, args.main_out_dir)
    render_supplement_atlas(f2_tasks, args.supp_out_dir)
    aipw_table, aipw_meta = make_aipw_table(aipw)
    heart_table = make_heartsteps_table(heart)

    yield_df.to_csv(args.meta_out_dir / "figure2_certification_yield.csv", index=False)
    aipw_table.to_csv(args.meta_out_dir / "aipw_main_table.csv", index=False)
    heart_table.to_csv(args.meta_out_dir / "heartsteps_main_table.csv", index=False)

    end = yield_df[yield_df["m"].astype(int) == 64].set_index("method")
    summary = {
        "figure1_tasks": 24,
        "figure2_tasks": 24,
        "figure2_budgets": BUDGETS,
        "figure2_m64_certified_pct": {
            method: float(end.loc[method, "certified_pairwise_pct"]) for method in METHOD_KEYS
        },
        "aipw": aipw_meta,
        "heartsteps": {
            str(int(row.bin_minutes)): {
                "min_pct": float(100.0 * heart.loc[heart["bin_minutes"].astype(int) == int(row.bin_minutes), "ambiguity_fraction"].min()),
                "median_pct": float(100.0 * heart.loc[heart["bin_minutes"].astype(int) == int(row.bin_minutes), "ambiguity_fraction"].median()),
                "max_pct": float(100.0 * heart.loc[heart["bin_minutes"].astype(int) == int(row.bin_minutes), "ambiguity_fraction"].max()),
            }
            for row in heart[["bin_minutes"]].drop_duplicates().itertuples(index=False)
        },
    }
    (args.meta_out_dir / "submission_empirical_validation.json").write_text(
        json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/src/reproduce.py <==
#!/usr/bin/env python3
"""Recompute empirical results from public source data."""

from __future__ import annotations

import argparse
import json
import os
from pathlib import Path
import shutil
import subprocess
import sys
from typing import Iterable

import numpy as np
import pandas as pd

SRC = Path(__file__).resolve().parent
PACKAGE = SRC.parent
EXPECTED = PACKAGE / "expected"

TASK_SCRIPTS = {
    "design": "kuairec.design_task",
    "repair": "kuairec.repair_task",
    "evaluation": "kuairec.evaluation_task",
    "repair_evaluation": "kuairec.repair_evaluation_task",
    "aipw": "kuairec.aipw_task",
}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--kuairec-data-dir", type=Path, required=True)
    parser.add_argument("--heartsteps-data-dir", type=Path, required=True)
    parser.add_argument("--work-dir", type=Path, default=PACKAGE / "full_reproduction")
    return parser.parse_args()



def scientific_env() -> dict[str, str]:
    env = os.environ.copy()
    env["OMP_NUM_THREADS"] = "1"
    env["OPENBLAS_NUM_THREADS"] = "1"
    env["MKL_NUM_THREADS"] = "1"
    env["NUMEXPR_NUM_THREADS"] = "1"
    env["PYTHONHASHSEED"] = "0"
    env.pop("PYTHONPATH", None)
    return env


def run_command(cmd: list[str]) -> None:
    proc = subprocess.run(
        cmd,
        cwd=str(SRC),
        env=scientific_env(),
        text=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.PIPE,
    )
    if proc.returncode != 0:
        raise RuntimeError(
            f"Command failed ({proc.returncode}): {' '.join(cmd)}\n"
            f"stdout:\n{proc.stdout[-4000:]}\n"
            f"stderr:\n{proc.stderr[-4000:]}"
        )


def run_tasks(task_count: int, command_builder, output_dir: Path) -> None:
    output_dir.mkdir(parents=True, exist_ok=True)
    for index in range(task_count):
        task_dir = output_dir / f"task_{index:02d}"
        task_dir.mkdir(parents=True, exist_ok=True)
        run_command(command_builder(index, task_dir))


def announce(stage: int, label: str) -> None:
    print(f"[{stage}/13] {label}", flush=True)


def compare_csv(
    actual_path: Path,
    expected_path: Path,
    *,
    keys: list[str],
    numeric: list[str],
    tolerance: float,
) -> float:
    actual = pd.read_csv(actual_path)
    expected = pd.read_csv(expected_path)
    for column in keys + numeric:
        if column not in actual.columns or column not in expected.columns:
            raise RuntimeError(f"CSV comparison missing column {column}: {actual_path} / {expected_path}")
    merged = actual[keys + numeric].merge(
        expected[keys + numeric],
        on=keys,
        how="outer",
        suffixes=("__actual", "__expected"),
        indicator=True,
    )
    if not (merged["_merge"] == "both").all() or len(merged) != len(actual) or len(merged) != len(expected):
        raise RuntimeError(f"CSV key universe changed: {actual_path.name}")
    mismatch = 0.0
    for column in numeric:
        actual_values = pd.to_numeric(merged[f"{column}__actual"], errors="coerce").to_numpy(float)
        expected_values = pd.to_numeric(merged[f"{column}__expected"], errors="coerce").to_numpy(float)
        if not np.isfinite(actual_values).all() or not np.isfinite(expected_values).all():
            raise RuntimeError(f"Nonfinite compared values in {column}")
        mismatch = max(mismatch, float(np.max(np.abs(actual_values - expected_values))))
    if mismatch > tolerance:
        raise RuntimeError(f"{actual_path.name}: max mismatch {mismatch} exceeds tolerance {tolerance}")
    return mismatch


def _bool_values(series: pd.Series) -> pd.Series:
    if series.dtype == bool:
        return series
    return series.astype(str).str.lower().isin({"true", "1"})


def compare_aipw(actual_path: Path, expected_path: Path, validation_path: Path) -> dict[str, float]:
    actual = pd.read_csv(actual_path)
    expected = pd.read_csv(expected_path)
    keys = ["task_id", "direction"]
    tolerances = {
        "sharp_width": 1e-6,
        "raw_excess_width": 1e-6,
        "free_excess_width": 5e-5,
    }
    required = keys + list(tolerances) + [
        "all_cells_extreme_two_level",
        "all_cells_observed_two_level",
    ]
    for name, frame in (("actual", actual), ("expected", expected)):
        missing = set(required) - set(frame.columns)
        if missing:
            raise RuntimeError(f"AIPW {name}: missing {sorted(missing)}")
        if frame[keys].duplicated().any():
            raise RuntimeError(f"AIPW {name}: duplicate task-direction keys")
    if len(actual) != 240 or len(expected) != 240:
        raise RuntimeError("AIPW comparison requires 240 rows")
    merged = actual[required].merge(
        expected[required],
        on=keys,
        how="outer",
        suffixes=("__actual", "__expected"),
        indicator=True,
        validate="one_to_one",
    )
    if len(merged) != 240 or not (merged["_merge"] == "both").all():
        raise RuntimeError("AIPW task-direction universe changed")
    maxima: dict[str, float] = {}
    for column, tolerance in tolerances.items():
        actual_values = pd.to_numeric(merged[f"{column}__actual"], errors="raise").to_numpy(float)
        expected_values = pd.to_numeric(merged[f"{column}__expected"], errors="raise").to_numpy(float)
        maximum = float(np.max(np.abs(actual_values - expected_values)))
        maxima[column] = maximum
        if maximum > tolerance:
            raise RuntimeError(f"AIPW {column}: {maximum} exceeds {tolerance}")
    actual_two = _bool_values(merged["all_cells_extreme_two_level__actual"])
    expected_two = _bool_values(merged["all_cells_extreme_two_level__expected"])
    actual_observed = _bool_values(merged["all_cells_observed_two_level__actual"])
    expected_observed = _bool_values(merged["all_cells_observed_two_level__expected"])
    if (actual_two != expected_two).any() or (actual_observed != expected_observed).any():
        raise RuntimeError("AIPW two-level classification changed")
    equality_tolerance = 1e-8
    raw_actual = pd.to_numeric(merged["raw_excess_width__actual"], errors="raise").to_numpy(float)
    raw_expected = pd.to_numeric(merged["raw_excess_width__expected"], errors="raise").to_numpy(float)
    free_actual = pd.to_numeric(merged["free_excess_width__actual"], errors="raise").to_numpy(float)
    free_expected = pd.to_numeric(merged["free_excess_width__expected"], errors="raise").to_numpy(float)
    if np.any((raw_actual > equality_tolerance) != (raw_expected > equality_tolerance)):
        raise RuntimeError("AIPW raw equality classification changed")
    if np.any((free_actual > equality_tolerance) != (free_expected > equality_tolerance)):
        raise RuntimeError("AIPW tightened equality classification changed")
    validation = json.loads(validation_path.read_text(encoding="utf-8"))
    expected_counts = {
        "known_two_level_control_rows": 72,
        "multilevel_direction_rows": 168,
        "multilevel_rows_with_raw_excess_above_numerical_tol": 120,
        "multilevel_rows_with_free_residual_above_numerical_tol": 93,
    }
    for key, value in expected_counts.items():
        if int(validation.get(key, -1)) != value:
            raise RuntimeError(f"AIPW {key} changed")
    multilevel = ~actual_two.to_numpy(bool)
    if int(actual_two.sum()) != 72:
        raise RuntimeError("AIPW two-level row count changed")
    if int(np.sum(raw_actual[multilevel] > equality_tolerance)) != 120:
        raise RuntimeError("AIPW multilevel raw-gap count changed")
    if int(np.sum(free_actual[multilevel] > equality_tolerance)) != 93:
        raise RuntimeError("AIPW multilevel tightened-gap count changed")
    return maxima


def require_public_inputs(kuairec: Path, heartsteps: Path) -> None:
    for root, names in (
        (kuairec, ("small_matrix.csv", "user_features.csv")),
        (heartsteps, ("suggestions.csv", "jbsteps.csv")),
    ):
        if not root.is_dir():
            raise FileNotFoundError(root)
        for name in names:
            matches = list(root.rglob(name))
            if len(matches) != 1:
                raise FileNotFoundError(f"Expected exactly one {name} below {root}; found {matches}")


def main() -> None:
    args = parse_args()
    require_public_inputs(args.kuairec_data_dir, args.heartsteps_data_dir)

    result_dir = args.work_dir.resolve()
    if result_dir.exists():
        shutil.rmtree(result_dir)
    result_dir.mkdir(parents=True)
    work = result_dir / "_work"
    work.mkdir()

    task_manifest = PACKAGE / "kuairec_task_manifest.csv"
    if not task_manifest.is_file():
        raise FileNotFoundError(task_manifest)

    announce(1, "KuaiRec design")
    design_tasks = work / "01_design_tasks"
    run_tasks(
        24,
        lambda i, out: [
            sys.executable,
            "-m",
            TASK_SCRIPTS["design"],
            "--data-dir", str(args.kuairec_data_dir),
            "--task-manifest", str(task_manifest),
            "--task-index", str(i),
            "--out-dir", str(out),
        ],
        design_tasks,
    )
    announce(2, "Design summary")
    design_summary = work / "02_design_summary"
    run_command(
        [
            sys.executable,
            "-m", "kuairec.design_summary",
            "--task-manifest", str(task_manifest),
            "--tasks-dir", str(design_tasks),
            "--out-dir", str(design_summary),
        ],
    )

    announce(3, "Repair")
    repair_tasks = work / "03_repair_tasks"
    run_tasks(
        24,
        lambda i, out: [
            sys.executable,
            "-m",
            TASK_SCRIPTS["repair"],
            "--data-dir", str(args.kuairec_data_dir),
            "--task-manifest", str(task_manifest),
            "--task-index", str(i),
            "--out-dir", str(out),
        ],
        repair_tasks,
    )
    announce(4, "Repair summary")
    repair_summary = work / "04_repair_summary"
    run_command(
        [
            sys.executable,
            "-m", "kuairec.repair_summary",
            "--task-manifest", str(task_manifest),
            "--tasks-dir", str(repair_tasks),
            "--out-dir", str(repair_summary),
        ],
    )

    announce(5, "Matched-information summary")
    matched_information = work / "05_matched_information"
    run_command(
        [
            sys.executable,
            "-m", "kuairec.matched_information",
            "--reference-compact", str(design_summary / "full_task_compact_rows.csv"),
            "--reference-validation", str(design_summary / "full_validation.json"),
            "--repair-method-rows", str(repair_summary / "contract_repair_method_rows.csv"),
            "--repair-validation", str(repair_summary / "contract_repair_validation.json"),
            "--out-dir", str(matched_information),
        ],
    )

    announce(6, "KuaiRec evaluation")
    evaluation_tasks = work / "06_evaluation_tasks"
    design_method_rows = design_summary / "full_task_method_rows.csv"
    run_tasks(
        24,
        lambda i, out: [
            sys.executable,
            "-m",
            TASK_SCRIPTS["evaluation"],
            "--data-dir", str(args.kuairec_data_dir),
            "--task-manifest", str(task_manifest),
            "--design-method-rows", str(design_method_rows),
            "--task-index", str(i),
            "--out-dir", str(out),
        ],
        evaluation_tasks,
    )
    announce(7, "Evaluation summary")
    evaluation_summary = work / "07_evaluation_summary"
    run_command(
        [
            sys.executable,
            "-m", "kuairec.evaluation_summary",
            "--task-manifest", str(task_manifest),
            "--tasks-dir", str(evaluation_tasks),
            "--out-dir", str(evaluation_summary),
        ],
    )

    announce(8, "Repair evaluation")
    repair_evaluation_tasks = work / "08_repair_evaluation_tasks"
    repair_methods = repair_summary / "contract_repair_method_rows.csv"
    run_tasks(
        24,
        lambda i, out: [
            sys.executable,
            "-m",
            TASK_SCRIPTS["repair_evaluation"],
            "--data-dir", str(args.kuairec_data_dir),
            "--task-manifest", str(task_manifest),
            "--task-index", str(i),
            "--repair-labels", str(repair_tasks / f"task_{i:02d}" / "task_labels.csv.gz"),
            "--repair-method-csv", str(repair_methods),
            "--out-dir", str(out),
        ],
        repair_evaluation_tasks,
    )
    announce(9, "Five-method summary")
    figure2_summary = work / "09_figure2_summary"
    run_command(
        [
            sys.executable,
            "-m", "kuairec.repair_evaluation_summary",
            "--task-manifest", str(task_manifest),
            "--tasks-dir", str(repair_evaluation_tasks),
            "--reference-evaluation-dir", str(evaluation_summary),
            "--repair-method-csv", str(repair_methods),
            "--out-dir", str(figure2_summary),
        ],
    )

    announce(10, "AIPW")
    aipw_tasks = work / "10_aipw_tasks"
    run_tasks(
        24,
        lambda i, out: [
            sys.executable,
            "-m",
            TASK_SCRIPTS["aipw"],
            "--data-dir", str(args.kuairec_data_dir),
            "--task-manifest", str(task_manifest),
            "--task-index", str(i),
            "--out-dir", str(out),
        ],
        aipw_tasks,
    )
    announce(11, "AIPW summary")
    aipw_summary = work / "11_aipw_summary"
    run_command(
        [
            sys.executable,
            "-m", "kuairec.aipw_summary",
            "--task-manifest", str(task_manifest),
            "--tasks-dir", str(aipw_tasks),
            "--reference-direction-csv", str(evaluation_summary / "full_evaluation_direction_rows.csv"),
            "--out-dir", str(aipw_summary),
        ],
    )

    announce(12, "HeartSteps")
    heartsteps = work / "12_heartsteps"
    run_command(
        [
            sys.executable,
            "-m", "heartsteps",
            "--data-dir", str(args.heartsteps_data_dir),
            "--out-dir", str(heartsteps),
        ],
    )

    announce(13, "Validate and render")
    mismatches = {
        "figure1_checkpoints": compare_csv(
            matched_information / "repair_main_checkpoint_summary.csv",
            EXPECTED / "figure1_summary.csv",
            keys=["entropy_grid_index", "method"],
            numeric=["entropy_bits", "median_remaining", "q25_remaining", "q75_remaining"],
            tolerance=1e-6,
        ),
        "figure2_summary": compare_csv(
            figure2_summary / "figure2_five_method_budget_summary.csv",
            EXPECTED / "figure2_summary.csv",
            keys=["method", "m"],
            numeric=[
                "median_pairwise_width_ratio",
                "q25_pairwise_width_ratio",
                "q75_pairwise_width_ratio",
                "mean_certified_pairs",
                "mean_winner_set_size",
            ],
            tolerance=1e-6,
        ),
        "aipw_rows": compare_aipw(
            aipw_summary / "aipw_base_direction_rows.csv",
            EXPECTED / "aipw_rows.csv",
            aipw_summary / "aipw_validation.json",
        ),
        "heartsteps_phase": compare_csv(
            heartsteps / "heartsteps_phase.csv",
            EXPECTED / "heartsteps_phase.csv",
            keys=["bin_minutes", "phase_minutes"],
            numeric=["ambiguity_fraction"],
            tolerance=1e-12,
        ),
    }

    figures = work / "13_figures"
    main_figures = figures / "main"
    supplement_figures = figures / "supplement"
    metadata = figures / "meta"
    run_command(
        [
            sys.executable,
            "-m", "render",
            "--fig1-rows", str(matched_information / "repair_matched_information_rows.csv"),
            "--fig1-summary", str(matched_information / "repair_main_checkpoint_summary.csv"),
            "--fig2-summary", str(figure2_summary / "figure2_five_method_budget_summary.csv"),
            "--fig2-tasks", str(figure2_summary / "figure2_five_method_task_budget_rows.csv"),
            "--aipw-rows", str(aipw_summary / "aipw_base_direction_rows.csv"),
            "--heartsteps-phase", str(heartsteps / "heartsteps_phase.csv"),
            "--main-out-dir", str(main_figures),
            "--supp-out-dir", str(supplement_figures),
            "--meta-out-dir", str(metadata),
        ],
    )

    required_outputs: Iterable[Path] = (
        main_figures / "figure1_logging_retention.pdf",
        main_figures / "figure2_sharp_consequence.pdf",
        supplement_figures / "endpoint_decision_atlas.pdf",
        metadata / "aipw_main_table.csv",
        metadata / "heartsteps_main_table.csv",
        metadata / "submission_empirical_validation.json",
    )
    missing = [str(path) for path in required_outputs if not path.is_file() or path.stat().st_size == 0]
    if missing:
        raise RuntimeError(f"Full reproduction did not create required outputs: {missing}")

    reviewer_outputs = {
        main_figures / "figure1_logging_retention.pdf": "figure1_logging_retention.pdf",
        main_figures / "figure2_sharp_consequence.pdf": "figure2_sharp_consequence.pdf",
        supplement_figures / "endpoint_decision_atlas.pdf": "endpoint_decision_atlas.pdf",
        design_summary / "full_task_method_rows.csv": "design_method_rows.csv",
        matched_information / "repair_matched_information_rows.csv": "figure1_matched_rows.csv",
        matched_information / "repair_main_checkpoint_summary.csv": "figure1_summary.csv",
        matched_information / "repair_matched_information_pairwise.csv": "figure1_pairwise.csv",
        matched_information / "repair_main_checkpoint_pairwise_wlt.csv": "figure1_checkpoint_pairwise.csv",
        figure2_summary / "figure2_five_method_task_budget_rows.csv": "figure2_task_rows.csv",
        figure2_summary / "figure2_five_method_budget_summary.csv": "figure2_summary.csv",
        figure2_summary / "repair_vs_policy_evaluation_taskwise.csv": "repair_vs_policy_taskwise.csv",
        evaluation_summary / "evaluation_heterogeneity_summary.csv": "evaluation_heterogeneity_summary.csv",
        evaluation_summary / "full_evaluation_pairwise_rows.csv": "evaluation_pairwise_rows.csv",
        evaluation_summary / "full_evaluation_winner_rows.csv": "evaluation_winner_rows.csv",
        evaluation_summary / "full_evaluation_truth_rows.csv": "evaluation_truth_rows.csv",
        figure2_summary / "repair_evaluation_pairwise_rows.csv": "repair_evaluation_pairwise_rows.csv",
        figure2_summary / "repair_evaluation_winner_rows.csv": "repair_evaluation_winner_rows.csv",
        aipw_summary / "aipw_base_direction_rows.csv": "aipw_direction_rows.csv",
        aipw_summary / "aipw_base_cell_rows.csv": "aipw_cell_rows.csv",
        metadata / "aipw_main_table.csv": "aipw_main_table.csv",
        heartsteps / "heartsteps_phase.csv": "heartsteps_phase.csv",
        heartsteps / "heartsteps_validation.json": "heartsteps_diagnostics.json",
        metadata / "heartsteps_main_table.csv": "heartsteps_main_table.csv",
    }
    for source, name in reviewer_outputs.items():
        if not source.is_file() or source.stat().st_size == 0:
            raise RuntimeError(f"Required reviewer output missing: {source}")
        shutil.copy2(source, result_dir / name)

    validation = {"max_mismatches": mismatches}
    (result_dir / "validation.json").write_text(
        json.dumps(validation, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )
    shutil.rmtree(work)
    print(json.dumps(validation, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()

